Black holes in the external Bertotti-Robinson-Bonnor-Melvin electromagnetic field

An exact and analytical solution, in four-dimensional general relativity coupled with Maxwell electromagnetism, is built by means of a Lie point symmetry of the Ernst equations, the Harrison transformation. The new spacetime describes a Schwarzschild-like black hole embedded into a general external back-reacting electromagnetic field, which is the superposition of the Levi-Civita-Bertotti-Robinson and the Bonnor-Melvin ones. The relation between the two homogeneous electromagnetic fields is clarified. Conserved charges and the first law of thermodynamics are analysed. Swirling generalisations are also considered. Limits to the known metrics such as Schwarzschild-Bertotti-Robinson, Schwarzschild-Bonnor-Melvin and Bertotti-Robinson-Bonnor-Melvin are discussed.

==> Schwarzschild-Bertotti-Robinson-Melvin-public.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    425065,      10246]
NotebookOptionsPosition[    411743,      10041]
NotebookOutlinePosition[    412175,      10058]
CellTagsIndexPosition[    412132,      10055]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Extra", " ", "Mathematica", " ", "Package", " ", "RGTC", " ", "needed"}], 
   " ", ",", " ", 
   RowBox[{
    RowBox[{"avaible", " ", "from", "  ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"www", ".", "inp", ".", "demokritos", ".", "gr"}], "/", 
       RowBox[{"~", "sbonano"}]}], "/", "RGTC"}], "/"}]}]}], "   ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9654749538420467`*^9, 3.965475002067018*^9}, {
  3.9722505068047323`*^9, 
  3.9722505439617863`*^9}},ExpressionUUID->"29e43e4b-5c52-46a2-a4c5-\
8d4f58e814d8"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Schwarzschild-Levi-Civita-Bertotti-Robinson-Bonnor-\
Melvin (section 2)",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.9638916492345247`*^9, 3.9638916517826233`*^9}, {
  3.969985757646007*^9, 3.969985773705514*^9}, {3.969986481975198*^9, 
  3.969986556904477*^9}},ExpressionUUID->"5042ca6b-c539-47f2-8624-\
ad2cc45acbc5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ",", "0", ",", "0", ",", 
       
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", 
        "\[CapitalDelta]\[CurlyPhi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}], 
       ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "*", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9, 
   3.854023910018737*^9, {3.854024760112904*^9, 3.854024763800457*^9}, {
   3.866660159918748*^9, 3.866660162859433*^9}, 3.8670441428521957`*^9, {
   3.867047386299713*^9, 3.8670474144045*^9}, {3.9615629904433537`*^9, 
   3.9615629911738453`*^9}, {3.96355507113947*^9, 3.963555087455468*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"8852106f-19f0-4fd2-bf1f-5c3d631ff02a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], "0", "0", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}], "0"},
       {
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^2 - \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]^2, 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, -$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, -$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, -$CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.96998662243055*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"cd3880de-7b82-47b3-9cb5-3000504dc295"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
$CellContext`d[$CellContext`\[CurlyPhi]]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x] - $CellContext`d[$CellContext`r]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] - \
$CellContext`d[$CellContext`x]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`\[CapitalDelta]\[CurlyPhi] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`\[CurlyPhi]] $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`t]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho]\[Rho][$CellContext`r, \
$CellContext`x] + $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) ($CellContext`\[Rho]\
\[Rho][$CellContext`r, $CellContext`x] + $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 32]],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.969986622434205*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"01d33099-ae25-4a52-80c0-cb858a3deb3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x] $CellContext`\
\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2), 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) $CellContext`\
\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, -$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, -$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) $CellContext`\
\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-2) \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) ($CellContext`\[Rho]\
\[Rho][$CellContext`r, $CellContext`x] + $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.96998662243978*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"3aa67a99-0d3f-4694-8b0b-8e6a08ee92ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0028730000001360168`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0028730000001360168`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.9699866224427633`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"1b596b0c-b18b-4c78-b4c4-6518732c07e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.011700999999902706`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.011700999999902706`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.969986622445475*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"1b3218b7-969f-476b-8be1-022b6514c63f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.04206199999975979`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.04206199999975979, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.9699866225058947`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"86e0234d-c291-4c1b-97d9-9a51af86b740"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.07405500000004395`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.07405500000004395, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.969986622568638*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"0ad31c4c-a18c-4060-9aaf-ba87b489a038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.03210300000000643`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03210300000000643, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.969986622637478*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"3fb608c2-202d-411b-9fed-94c4b89abdd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.11526700000013079`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.11526700000013079`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.969986622709464*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"13dbb906-f369-4bcb-9fad-da2d203faabb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.02836699999988923`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.02836699999988923, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.969986622771399*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"6b6a0c1b-3e14-48b5-a550-6bea2e071b03"],

Cell[BoxData["\<\"All tasks completed in 0.311541 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, 3.963077800803122*^9, 3.963555016127592*^9, 
   3.963555103213032*^9, 3.96355541116663*^9, 3.963599046693796*^9, 
   3.9636503592456093`*^9, 3.963824889671166*^9, 3.9638932625831013`*^9, 
   3.9639439976316137`*^9, 3.96420357694766*^9, 3.964674749733906*^9, 
   3.9647644323835373`*^9, 3.964778372714765*^9, 3.965288654945437*^9, 
   3.9656676959004383`*^9, 3.96641898205363*^9, 3.969985887508082*^9, 
   3.9699866227764263`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"512c3a63-563a-4486-80e0-19555b13da3a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At1", "[", 
     RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
    RowBox[{
     RowBox[{"A\[Phi]1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}]}], 
   "}"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601049113107828*^9, 3.601049149832061*^9}, {
   3.601055807304289*^9, 3.601055809878304*^9}, {3.605905517056562*^9, 
   3.605905517630888*^9}, {3.636731800389915*^9, 3.636731800564364*^9}, 
   3.636741249233128*^9, {3.636807905756733*^9, 3.636807918556183*^9}, {
   3.636913885068679*^9, 3.636913891244872*^9}, {3.63691398928015*^9, 
   3.636913992220817*^9}, 3.636915848643142*^9, 3.636971252972102*^9, {
   3.866573500902603*^9, 3.866573552658959*^9}, {3.963555060009881*^9, 
   3.963555066125394*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"729f493d-acb3-45b7-a3ed-90d867cd1ead"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
    RowBox[{"A\[Phi]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.601049157983046*^9, 3.601055814674574*^9, 3.601056177299461*^9, 
   3.601056302705311*^9, 3.601056414973388*^9, 3.601056504326654*^9, 
   3.601057007240914*^9, 3.601059955580184*^9, 3.60111854028807*^9, 
   3.601120235780482*^9, 3.601123469564954*^9, 3.601131014361127*^9, 
   3.601131366235636*^9, 3.601137236167147*^9, 3.601140871019461*^9, 
   3.601146069538788*^9, 3.601148121560067*^9, 3.601203814973117*^9, 
   3.601206703991114*^9, 3.601221348817152*^9, 3.601228949778699*^9, 
   3.601286285542582*^9, 3.601288495089918*^9, 3.601289109175995*^9, 
   3.601289159422922*^9, 3.601289473467822*^9, 3.601294119921407*^9, 
   3.601294405039019*^9, 3.601297855708294*^9, 3.601310643532151*^9, 
   3.601317048993316*^9, 3.601318631387012*^9, 3.601319231731861*^9, 
   3.601377427246215*^9, 3.60137747081719*^9, 3.601405135967932*^9, 
   3.601658847783875*^9, 3.601663135781472*^9, 3.6019232640205803`*^9, 
   3.6019247604478483`*^9, 3.601925651822303*^9, 3.601925702405428*^9, 
   3.601925850267363*^9, 3.601926257791996*^9, 3.60192892359465*^9, {
   3.605905512622482*^9, 3.605905518612788*^9}, 3.605907339660093*^9, 
   3.605907732052902*^9, 3.605909182443845*^9, 3.606135362035924*^9, 
   3.606136066925934*^9, 3.632094707696408*^9, 3.63270398909932*^9, 
   3.633090172402147*^9, 3.633803859478461*^9, 3.634665567292703*^9, 
   3.634904143346587*^9, 3.63568508551908*^9, 3.636737096712176*^9, 
   3.636737146995573*^9, 3.636737673475469*^9, 3.636737860324269*^9, 
   3.636737909954373*^9, 3.636738161810925*^9, 3.636738751086114*^9, 
   3.636738859183183*^9, 3.636739082609338*^9, 3.636739633321914*^9, 
   3.636739696216806*^9, 3.636739790862714*^9, 3.636740166428567*^9, 
   3.636740248456778*^9, 3.63674033496754*^9, 3.636740370095683*^9, 
   3.636740404182024*^9, 3.636740517735647*^9, 3.636740582958579*^9, 
   3.636740694123397*^9, 3.636741129086502*^9, 3.636741249233212*^9, 
   3.636741356310598*^9, 3.636741496657926*^9, 3.636760139165276*^9, 
   3.636793023013002*^9, 3.636798788924498*^9, 3.636798820999874*^9, 
   3.636807935853245*^9, 3.636808598698999*^9, 3.636913777011974*^9, 
   3.636913894429152*^9, {3.63691393804248*^9, 3.636913992765015*^9}, 
   3.636915848643191*^9, 3.63691701459309*^9, 3.636970277079769*^9, 
   3.636970421595961*^9, 3.636970480147174*^9, 3.636970550696535*^9, 
   3.636971010982704*^9, 3.636971086052415*^9, 3.636971252972239*^9, 
   3.636971509757113*^9, 3.866573522756072*^9, 3.8665735548754063`*^9, 
   3.8666077995209084`*^9, 3.8666309903533916`*^9, 3.866631268169675*^9, 
   3.866634527258359*^9, 3.866660382125703*^9, 3.866816595690412*^9, 
   3.867047340224042*^9, 3.8670474312813883`*^9, 3.867537752576641*^9, 
   3.895314377097756*^9, 3.895324002774296*^9, 3.902387966567733*^9, 
   3.903617514527833*^9, 3.91884815025666*^9, 3.918848270876293*^9, 
   3.918849051020116*^9, 3.9188509474793053`*^9, 3.9188511572514753`*^9, 
   3.9188534161758547`*^9, 3.961562681085059*^9, 3.961562995106357*^9, 
   3.962136476616312*^9, 3.9630778016396837`*^9, 3.9635550175272217`*^9, 
   3.963555105068829*^9, 3.9635554302022257`*^9, 3.9635990809517317`*^9, 
   3.963650406033287*^9, 3.9638249552429323`*^9, 3.96389332777741*^9, 
   3.963944022868425*^9, 3.964203613214334*^9, 3.964674777019987*^9, 
   3.964764448385479*^9, 3.9647784061138678`*^9, 3.965288694115386*^9, 
   3.96566773089401*^9, 3.966419006977037*^9, 3.969985888821151*^9, 
   3.969986622989616*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0810d83c-5cf5-4b86-9ec2-056514b5a3ea"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120289053251*^9, 3.601120305636418*^9}, {
   3.601405234643517*^9, 3.601405239203815*^9}, 3.636741249233296*^9, 
   3.636915848643245*^9, 3.636971252972304*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"c8e254d9-8913-4b08-ae37-f957f57bc893"],

Cell[BoxData[
 RowBox[{"Fdd2", "=", 
  RowBox[{"-", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"covD", "[", "Ad", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120249078069*^9, 3.601120249078441*^9}, {
   3.636740405506716*^9, 3.636740407544553*^9}, 3.636741249233369*^9, 
   3.636915848643289*^9, 3.63697125297237*^9, 3.969986610904896*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"87ab1190-6d2c-41f4-8cf6-218938586feb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[CurlyPhi]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[CurlyPhi]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0"}], "}"}]}], "}"}]], "Output",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->CompressedData["
1:eJwdy39Qk3UcB/B5hltd8mvDyHDGozlPiIgccBDcfSGTgyT8wWmjI/Vahdah
HIcjwByOxw3xaLoB4gDh4ELcqSnlrDYHExrcmm45b6cMDqVge/YsFTq2OK3P
pz/e97p73/sdv798h3QZh8OhIYZ14/LWuz5SucXDPwsuc2iTdODJo9uH0b7M
neoOcMcfW2e7wKzaQ5ZusOHrY5t6we4P3knoA8/pjRIzmBqxZBkCAxbNpBWU
idI0NtBp1Z6eA38qVFzx4k7vfIo2v/9aCPXTyfE+MFM3KvXjf0W1CtVtuJIe
AN9zvnVkAeQZF1oXwc+SZKVBsDB9pB+NOpXBj3H5SG57ayy6tK2pnQJnM+ja
TnCfktacB9czdNvaez7yfH/MztdBxfH6YXT1qNOKPlEXPUBzZ3LD48FnV6tK
KFBu3hhh8PhIS8j+BI0e/oW6AVIunhvNXq7K2zjpI/b27vMoIx8wXYxgyG+X
7mW7IhlyrOP0bXUUQ7Qz5/ID0Qyp2rv25TMChnwnEzRyYxiSQT18oFjFkJ/D
i1R0LEMESVPNqIOUO9CcwWtzaJyD+uv/vnN7+Anw5uo1e9CCHo0UzXe2ydHg
YMkoesefaEfnLkXeR+VfLvCUoJeTxkfrNGFCtOHWFxTad5UrQrPNjzejvoOc
LLSobT4ffVZQKEcPyETfojWS0Q70Q2/ZZfQrvWlMDd5Sidzd4PTv3v5ekMT9
qUfv7muJvwCKlIJqVNFZ8+YAKFw5aJ8A/45TeNG0FoHDA7oTzPQkKM4JSIOg
0XHtCCqu5tWjU55sJbrNbR5C+4Vdk6hVfP1fdLrcJpm1+8l4LFuK+gbTXwmC
F2VLZctv+4lhXtmExj3yrwsD3fUhSxRYWdzzUin4btX3P9jBw+OcIXTXqwUJ
pjt+4urJCxnCWMLjKvVGMMXgmkrls2Tgo6NZzTEssbMcvi6FJdFaHoUml316
HF3VLjvUARZOeBrRm5vEfZ3g3qe7fxUoWELvVgdQU41xPrGBJcVvS7RBmiWV
toqz0ydY8uNicS9aZxuzoXPyrWsWwZQ8S2KkkiW6oQOfS8FvQv+M0WBtxlRj
F5i+4kKBUMWSzDqq5IVGlixKxOuTwTOPRxZSwY9HrMLkkyyZMX2S4gUnnk9z
95xiScWLOfo3NCwZqXjE3QD+BwE4PWI=
  "],
 CellLabel->"Out[6]=",ExpressionUUID->"e249d3f5-3a71-4f61-8db3-e828457055d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   StyleBox[
    RowBox[{"Maxwell", " ", 
     RowBox[{"equations", ":", " "}]}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60192516308398*^9, 3.601925200441308*^9}, 
   3.636741249233636*^9, 3.636915848643463*^9, 3.636971252972698*^9, 
   3.9188481547632027`*^9, 3.969985816125478*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6497dbea-53bb-45bf-b701-25e93cc00e46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["   ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], " "}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120373147964*^9, 3.601120377942231*^9}, {
   3.601380190250628*^9, 3.60138021782713*^9}, {3.601383180027225*^9, 
   3.601383181823896*^9}, {3.601405247309867*^9, 3.60140525089518*^9}, {
   3.60140532175077*^9, 3.601405330740342*^9}, 3.6367412492338*^9, 
   3.636915848643566*^9, 3.636971252972885*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ef8d566e-cb0d-471d-ac48-2d11af13c300"],

Cell[BoxData[
 RowBox[{"\[Kappa]", ":=", "2"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601405309196209*^9, 3.601405317463053*^9}, 
   3.636741249233876*^9, 3.636915848643612*^9, 3.636971252973044*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"5dc2d835-bc90-48f3-9a8a-cf0d9b504380"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"EUd", "+", 
    RowBox[{"0", "*", "\[CapitalLambda]", "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", " ", 
    RowBox[{"\[Kappa]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"multiDot", "[", 
        RowBox[{
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601045223864675*^9, 3.601045290710701*^9}, {
   3.601045504265298*^9, 3.601045534970381*^9}, {3.601046944578051*^9, 
   3.601046945242075*^9}, {3.601048435541311*^9, 3.601048445339408*^9}, {
   3.601048564676231*^9, 3.601048564948464*^9}, {3.601049384845447*^9, 
   3.601049387565619*^9}, {3.601055872579019*^9, 3.60105587539359*^9}, 
   3.601057470965574*^9, {3.601146651450677*^9, 3.601146655011313*^9}, {
   3.601229108174853*^9, 3.601229108417302*^9}, {3.601288466350986*^9, 
   3.601288474783054*^9}, {3.601289081856725*^9, 3.601289083798072*^9}, {
   3.601289140732974*^9, 3.601289141332199*^9}, {3.601294127835282*^9, 
   3.601294135200949*^9}, {3.601310651205269*^9, 3.601310679575271*^9}, {
   3.601310720120493*^9, 3.601310723373061*^9}, {3.601317352112833*^9, 
   3.601317379459527*^9}, {3.601317824877978*^9, 3.60131787942225*^9}, {
   3.601405334100706*^9, 3.601405336829709*^9}, {3.605909112520211*^9, 
   3.605909134739451*^9}, {3.605909165461996*^9, 3.605909169019055*^9}, 
   3.636741249233948*^9, {3.636807399713192*^9, 3.636807401185988*^9}, 
   3.636915848643656*^9, 3.63697125297315*^9, 3.96998581994095*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"51ac7688-1ceb-4eae-8a73-671da8007377"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simemUd", "=", 
   RowBox[{"FullSimplify", "[", "emUd", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601294429312933*^9, 3.601294431790687*^9}, {
   3.601318990220496*^9, 3.601318995655804*^9}, 3.601319267452727*^9, {
   3.601377477751665*^9, 3.601377488825781*^9}, 3.636741249234125*^9, {
   3.636808030318908*^9, 3.636808034695854*^9}, 3.636915848643764*^9, 
   3.636971252973364*^9, {3.9615627050204067`*^9, 3.9615627095160227`*^9}, 
   3.969985826306794*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a8e2bc16-0a3c-4b59-bccd-57b93302128f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["B", "4"], " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "b", " ", "B", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], ")"}], 
    "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.854023972958827*^9, 3.8540240234189*^9}, {
   3.854024183233204*^9, 3.854024189665759*^9}, {3.854024774937646*^9, 
   3.854024778635428*^9}, {3.8540501925554237`*^9, 3.8540502188569098`*^9}, 
   3.854050262364532*^9, {3.854052175960245*^9, 3.854052199369217*^9}, {
   3.8540522689213867`*^9, 3.854052275724584*^9}, {3.866573371994389*^9, 
   3.866573413491724*^9}, 3.866573655715228*^9, {3.866573727346898*^9, 
   3.866573729412697*^9}, 3.8665737783220863`*^9, 3.8665740210251913`*^9, {
   3.866630433249102*^9, 3.866630448558137*^9}, 3.8666305371546803`*^9, 
   3.8666305893478203`*^9, 3.866630650498437*^9, 3.8666306940833178`*^9, {
   3.8666604029506197`*^9, 3.866660412145007*^9}, {3.866660508555369*^9, 
   3.866660510283238*^9}, 3.866660558893133*^9, {3.8666605977482243`*^9, 
   3.8666606004978733`*^9}, {3.866816231589385*^9, 3.866816247456904*^9}, 
   3.8668164677165527`*^9, 3.866816499656571*^9, 3.8668167197940607`*^9, 
   3.867043948875164*^9, 3.867044064165773*^9, {3.867537707120935*^9, 
   3.867537740658238*^9}, {3.895315830083942*^9, 3.895315831924437*^9}, {
   3.895324025483082*^9, 3.895324032610211*^9}, {3.8953250332627583`*^9, 
   3.895325052524273*^9}, {3.96156285553528*^9, 3.961562877707003*^9}, 
   3.9699859311460657`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"25260f12-676c-4e9c-90f4-fb73fa7372f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "B"}], ")"}], " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], ")"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["b", "2"]}], " ", "r", " ", 
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", "b", " ", "B", " ", "r", " ", 
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Rho]\[Rho]", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"a", ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "-", 
        RowBox[{"a", "^", "2"}]}], ")"}], "*", 
      RowBox[{"x", "^", "2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
   RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"B", "^", "2"}], "*", 
       RowBox[{"m", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{"r", "^", "2"}]}], "-", 
   RowBox[{"2", "*", "m", "*", "r"}], "+", 
   RowBox[{"a", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"B", "^", "2"}], "*", 
        RowBox[{"r", "^", "2"}]}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
      RowBox[{"x", "^", "2"}]}]}]]}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
   SuperscriptBox[
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "4"]]}]}], "Input",
 CellChangeTimes->{{3.866573597424261*^9, 3.866573624203834*^9}, {
   3.866573702612947*^9, 3.8665737372689333`*^9}, {3.866573861426008*^9, 
   3.866573880264555*^9}, {3.866573931042315*^9, 3.8665739502366858`*^9}, {
   3.866630455501884*^9, 3.8666304629440823`*^9}, 3.86663056448736*^9, 
   3.8666307291827583`*^9, 3.866630890528039*^9, {3.866660421961389*^9, 
   3.866660450360849*^9}, {3.866660492036119*^9, 3.866660530464261*^9}, 
   3.8666605630890102`*^9, {3.866816261117144*^9, 3.866816265691331*^9}, {
   3.866816319129942*^9, 3.8668163587003517`*^9}, 3.866816534040348*^9, 
   3.866816587866743*^9, {3.866871069651094*^9, 3.866871071015531*^9}, 
   3.867044023914565*^9, 3.8670441085617228`*^9, 3.8670473020956373`*^9, 
   3.8675375835900784`*^9, 3.867537669450488*^9, 3.867537845341749*^9, {
   3.895315839086589*^9, 3.895315874464477*^9}, {3.895315918075529*^9, 
   3.89531591872995*^9}, {3.8953240405024433`*^9, 3.8953240859345217`*^9}, {
   3.895325010608482*^9, 3.895325014875429*^9}, 3.895325101947448*^9, {
   3.895325165419088*^9, 3.895325244068667*^9}, {3.961562734209564*^9, 
   3.961562738712092*^9}, 3.9615627903118353`*^9, {3.961562956217835*^9, 
   3.961562978490096*^9}, {3.961563021500453*^9, 3.961563042368661*^9}, {
   3.9615631455813932`*^9, 3.961563146636804*^9}, {3.969985847884117*^9, 
   3.9699858737757893`*^9}, {3.969986033730981*^9, 3.969986078773467*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"903efe10-eac6-4a8e-bf77-78bafb0f1187"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "->", "3"}], ",", 
       RowBox[{"B", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "7"}]}], ",", 
       RowBox[{"m", "->", "17"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "->", 
        RowBox[{"1", "/", "7"}]}], ",", 
       RowBox[{"B", "->", 
        RowBox[{"1", "/", "23"}]}], ",", 
       RowBox[{"m", "->", "31"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8516850649747753`*^9, 3.851685065741125*^9}, {
   3.851685262316519*^9, 3.8516852640253773`*^9}, {3.853934971724753*^9, 
   3.853934973783836*^9}, {3.853935008365574*^9, 3.853935014733727*^9}, {
   3.8539725710510473`*^9, 3.853972573411351*^9}, {3.8539726660874443`*^9, 
   3.85397266688096*^9}, {3.85397274405719*^9, 3.853972756884285*^9}, {
   3.853973015642943*^9, 3.853973022155356*^9}, 3.8539730809793587`*^9, {
   3.854024070442058*^9, 3.8540240783057013`*^9}, {3.854024220160266*^9, 
   3.854024220463769*^9}, {3.8540242843547697`*^9, 3.85402431093781*^9}, {
   3.854024786735903*^9, 3.854024805185417*^9}, {3.854052220754671*^9, 
   3.85405224881907*^9}, {3.8540523570112762`*^9, 3.854052358491496*^9}, {
   3.854457343846387*^9, 3.8544573525770597`*^9}, {3.866574049496031*^9, 
   3.866574070552891*^9}, {3.866574107021121*^9, 3.866574135285652*^9}, {
   3.866660612631176*^9, 3.866660613283064*^9}, {3.8668163685080833`*^9, 
   3.866816374514394*^9}, {3.866816927587829*^9, 3.866816934982923*^9}, {
   3.8675378758233232`*^9, 3.8675378912680683`*^9}, {3.895325254552671*^9, 
   3.895325255064679*^9}, {3.961563096440013*^9, 3.961563097354514*^9}, {
   3.96156316936852*^9, 3.961563170169963*^9}, {3.969985948603606*^9, 
   3.969985967526515*^9}, {3.9699860908352337`*^9, 3.9699861066611032`*^9}, {
   3.969986152234481*^9, 3.969986154597142*^9}, {3.969986188029767*^9, 
   3.969986214970839*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"fcf3e6db-4868-4587-90d6-59abaf6ca452"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.964674783641553*^9, 3.964764467568223*^9, 3.964778412076394*^9, 
   3.965288700331705*^9, {3.966419014005156*^9, 3.966419034501162*^9}, {
   3.969985941620023*^9, 3.96998595276527*^9}, 3.969986082263611*^9, 
   3.969986174879156*^9, 3.969986210905733*^9, 3.969986337599347*^9, 
   3.969986628188451*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"c597850d-486b-4a0a-9e31-49fb65cb4d63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.964674783641553*^9, 3.964764467568223*^9, 3.964778412076394*^9, 
   3.965288700331705*^9, {3.966419014005156*^9, 3.966419034501162*^9}, {
   3.969985941620023*^9, 3.96998595276527*^9}, 3.969986082263611*^9, 
   3.969986174879156*^9, 3.969986210905733*^9, 3.969986337599347*^9, 
   3.969986628557598*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"11c40a16-80e2-4c42-90b4-c180ba32cac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "11"}]}], ",", 
       RowBox[{"B", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "13"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "->", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"B", "->", "2"}], ",", 
       RowBox[{"m", "->", "13"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.969985977032729*^9, 3.969985989766685*^9}, {
  3.9699861195891848`*^9, 3.969986135532125*^9}, {3.969986180720174*^9, 
  3.9699861851312723`*^9}, {3.96998623137642*^9, 3.9699862544567738`*^9}, {
  3.9699863247354927`*^9, 3.969986329185933*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"fb30ba62-c695-476d-a140-24b26caddbce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.969986137787982*^9, 3.9699861579033747`*^9}, 
   3.969986254908285*^9, 3.9699863323678713`*^9, 3.9699866474373693`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"cc69ad12-3590-485d-8f2f-c27a874a3d81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.969986137787982*^9, 3.9699861579033747`*^9}, 
   3.969986254908285*^9, 3.9699863323678713`*^9, 3.969986648868485*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"9ba4aa3d-cace-4d47-bf96-95c0444e31dc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Swirling Schwarzschild-Levi-Civita-Bertotti-Robinson-Bonnor-Melvin",
  FontSize->18],
 StyleBox[" ",
  FontWeight->"Bold"],
 "(appendix B)",
 " "
}], "Subsection",
 CellChangeTimes->{{3.830689850786664*^9, 3.830689864921629*^9}, {
   3.851174146615384*^9, 3.851174148682639*^9}, {3.855240217532501*^9, 
   3.855240224121772*^9}, {3.8578565502839537`*^9, 3.857856552495283*^9}, {
   3.858032121945572*^9, 3.858032134119783*^9}, {3.859845946581562*^9, 
   3.859845959562314*^9}, {3.8599211132598877`*^9, 3.859921120575762*^9}, {
   3.866658110009883*^9, 3.866658129577531*^9}, {3.866661167180982*^9, 
   3.866661169674539*^9}, {3.866661244450139*^9, 3.8666612848537416`*^9}, {
   3.866814608299818*^9, 3.8668146174123*^9}, 3.8669644904854107`*^9, {
   3.866964655207623*^9, 3.866964656515357*^9}, {3.8670049254574337`*^9, 
   3.867004928245666*^9}, {3.8670621923650208`*^9, 3.867062192481691*^9}, {
   3.8675366418849688`*^9, 3.867536647579232*^9}, {3.8953194056330843`*^9, 
   3.895319422972617*^9}, {3.895326940869549*^9, 3.8953269463265343`*^9}, {
   3.9188509697876453`*^9, 3.918850995171526*^9}, {3.9614774689887123`*^9, 
   3.96147748300253*^9}, {3.961478684261738*^9, 3.9614787001986437`*^9}, {
   3.961531665526835*^9, 3.961531667555537*^9}, {3.9615636528473387`*^9, 
   3.961563666807523*^9}, {3.9621367779728947`*^9, 3.962136794651396*^9}, {
   3.9621422131477613`*^9, 3.962142215467063*^9}, 3.9621760178469467`*^9, {
   3.9621919002664337`*^9, 3.9621919033165197`*^9}, 3.962397123611574*^9, {
   3.962450038087502*^9, 3.96245004737259*^9}, {3.972078931081503*^9, 
   3.972078961931115*^9}, {3.972244320443375*^9, 
   3.9722443430544777`*^9}},ExpressionUUID->"12ef9229-50a2-4dca-b681-\
c9d9a345d645"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ",", "0", ",", "0", ",", 
       
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", 
        "\[CapitalDelta]\[CurlyPhi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}], 
       ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "*", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9, 
   3.854023910018737*^9, {3.854024760112904*^9, 3.854024763800457*^9}, {
   3.866660159918748*^9, 3.866660162859433*^9}, 3.8670441428521957`*^9, {
   3.867047386299713*^9, 3.8670474144045*^9}, {3.9615629904433537`*^9, 
   3.9615629911738453`*^9}, {3.962397414560499*^9, 3.962397433976997*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"beacc174-74f3-430c-901e-53074b776153"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], "0", "0", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}], "0"},
       {
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^2 - \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]^2, 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, -$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, -$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, -$CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451398457*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"81df8a15-e0a0-4f2e-ae2e-b9de9bfb347e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
$CellContext`d[$CellContext`\[CurlyPhi]]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x] - $CellContext`d[$CellContext`r]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] - \
$CellContext`d[$CellContext`x]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`\[CapitalDelta]\[CurlyPhi] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`\[CurlyPhi]] $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`t]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho]\[Rho][$CellContext`r, \
$CellContext`x] + $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) ($CellContext`\[Rho]\
\[Rho][$CellContext`r, $CellContext`x] + $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 32]],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451408057*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"17193188-d4d6-42db-b542-3f43bac25b42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x] $CellContext`\
\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2), 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) $CellContext`\
\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, -$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, -$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) $CellContext`\
\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-2) \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) ($CellContext`\[Rho]\
\[Rho][$CellContext`r, $CellContext`x] + $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.9722504514135036`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2308b00f-1205-44b8-86d7-e2e4d7030967"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.004262000000000654`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.004262000000000654, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451416479*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8135f1f8-be92-4940-9e13-a770ebce3a2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.01176099999999991`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.01176099999999991, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.9722504514189987`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f6e9e351-41da-42d1-86a2-ad0df28b3222"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.040942000000001144`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.040942000000001144`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451514093*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2ff2795c-faea-4dc9-b16c-872acc8eefc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.06684200000000118`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.06684200000000118, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451619335*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e8f0d417-78fc-4d19-898e-d2211560df5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.027420000000002887`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.027420000000002887`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451627738*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"84955028-9ae8-4f20-b73a-44cab8edf6ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.0992890000000024`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.0992890000000024, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451722047*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4d005c7d-7c9e-4f96-b197-59a83eaf0e78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.025470999999999577`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.025470999999999577`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.972250451730137*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"904104c7-dc14-4f69-b403-ed0bfa3bcacf"],

Cell[BoxData["\<\"All tasks completed in 0.283035 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962948831851287*^9, 
   3.963077846148245*^9, 3.963144327723878*^9, 3.9720784090349207`*^9, 
   3.9720789830440702`*^9, 3.9722504517332497`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a6c933e1-65ac-46be-befe-b8f25bd1037f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At1", "[", 
     RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
    RowBox[{
     RowBox[{"A\[Phi]1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.601049113107828*^9, 3.601049149832061*^9}, {
   3.601055807304289*^9, 3.601055809878304*^9}, {3.605905517056562*^9, 
   3.605905517630888*^9}, {3.636731800389915*^9, 3.636731800564364*^9}, 
   3.636741249233128*^9, {3.636807905756733*^9, 3.636807918556183*^9}, {
   3.636913885068679*^9, 3.636913891244872*^9}, {3.63691398928015*^9, 
   3.636913992220817*^9}, 3.636915848643142*^9, 3.636971252972102*^9, {
   3.866573500902603*^9, 3.866573552658959*^9}, {3.962397541602777*^9, 
   3.9623975463329697`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"90acd9b5-4303-4030-9c36-7efc2e16b28e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
    RowBox[{"A\[Phi]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.962190551661769*^9, 3.96230931960909*^9, 
  3.9623095384071693`*^9, 3.962397161784975*^9, 3.962397454261304*^9, 
  3.962397615550579*^9, 3.962948848196074*^9, 3.9630778626822243`*^9, 
  3.9631443418370934`*^9, 3.972078430374277*^9, 3.972079009190239*^9, 
  3.972250596925046*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"547f3040-4c84-47a3-bab0-da12280fb6c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120289053251*^9, 3.601120305636418*^9}, {
   3.601405234643517*^9, 3.601405239203815*^9}, 3.636741249233296*^9, 
   3.636915848643245*^9, 3.636971252972304*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"bf1c2a58-47a2-4d02-84c9-f16c08b672cd"],

Cell[BoxData[
 RowBox[{"Fdd2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"covD", "[", "Ad", "]"}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120249078069*^9, 3.601120249078441*^9}, {
   3.636740405506716*^9, 3.636740407544553*^9}, 3.636741249233369*^9, 
   3.636915848643289*^9, 3.63697125297237*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"f7bec88e-168d-4fe4-a06d-fa486eb97b8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[CurlyPhi]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[CurlyPhi]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", 
     RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0"}], "}"}]}], "}"}]], "Output",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.60112027031686*^9, 3.601123486914728*^9, 3.601129844681763*^9, 
   3.601131026546697*^9, 3.601132682601031*^9, 3.601137466246743*^9, 
   3.601141275515166*^9, 3.601146196014956*^9, 3.601148249603104*^9, 
   3.60120392592732*^9, 3.601206815845607*^9, 3.601221364648917*^9, 
   3.601228961723568*^9, 3.601286292680764*^9, 3.60128858013461*^9, 
   3.601289110583522*^9, 3.601289160852363*^9, 3.60128948151647*^9, 
   3.601294126206571*^9, 3.601294411782096*^9, 3.601297861504713*^9, 
   3.601310649494417*^9, 3.601317055648075*^9, 3.601318643755664*^9, 
   3.601319238163123*^9, 3.60137743382972*^9, 3.601377476737581*^9, 
   3.601405140384519*^9, 3.60165885219469*^9, 3.601663140204148*^9, 
   3.6019232682162037`*^9, 3.601924760668334*^9, 3.601925652078554*^9, 
   3.6019257025866823`*^9, 3.601925850517815*^9, 3.601926258121614*^9, 
   3.601928923709349*^9, 3.605905529273499*^9, 3.605907342467967*^9, 
   3.60590773389869*^9, 3.605909184276017*^9, 3.606135364281646*^9, 
   3.606136069050147*^9, 3.632094709328359*^9, 3.632703990708838*^9, 
   3.633090172581726*^9, 3.633803860871653*^9, 3.634665568980525*^9, 
   3.634904144639728*^9, 3.635685087066678*^9, 3.636737098501798*^9, 
   3.636737150974375*^9, 3.636737675476784*^9, 3.636737861615754*^9, 
   3.636737913088026*^9, 3.636738162550637*^9, 3.636738752909515*^9, 
   3.636738860644811*^9, 3.63673908477567*^9, 3.636739634865841*^9, 
   3.636739697403908*^9, 3.636739792521351*^9, 3.636740167638245*^9, 
   3.636740249718861*^9, 3.636740336174376*^9, 3.636740371273989*^9, 
   3.636740408240557*^9, 3.636740519523467*^9, 3.636740584013173*^9, 
   3.636740695612343*^9, 3.636741130446776*^9, 3.636741249233449*^9, 
   3.636741358198545*^9, 3.63674149930973*^9, 3.636760141958548*^9, 
   3.636793025235567*^9, 3.636798791307114*^9, 3.636798823190949*^9, 
   3.636807948699442*^9, 3.63680864864162*^9, 3.6368100918631*^9, 
   3.636913781626601*^9, 3.636913996128535*^9, 3.636915848643337*^9, 
   3.636917302005352*^9, 3.636970287445582*^9, 3.636970429619353*^9, 
   3.636970512264796*^9, 3.636970561964584*^9, 3.636971022026404*^9, 
   3.636971252972492*^9, 3.636971517725315*^9, 3.866573526388657*^9, 
   3.866573559409276*^9, 3.866607801772084*^9, 3.86663099185848*^9, 
   3.866631268279751*^9, 3.8666345274027233`*^9, 3.866660383797222*^9, 
   3.8668165970729313`*^9, 3.867047341545683*^9, 3.867047432024712*^9, 
   3.867537754346842*^9, 3.895314378269877*^9, 3.8953240042508583`*^9, 
   3.902387966678735*^9, 3.9036175159484453`*^9, 3.918848152029029*^9, 
   3.918848272268197*^9, 3.9188490511378403`*^9, 3.9188509477688093`*^9, 
   3.9188511589331427`*^9, 3.918853417661468*^9, 3.961562682748337*^9, 
   3.961562996541934*^9, 3.9621364779213552`*^9, {3.962190542377851*^9, 
   3.962190562230707*^9}, 3.962309321630262*^9, 3.96230954002028*^9, 
   3.962397161995264*^9, 3.9623974544159393`*^9, 3.962397615700379*^9, 
   3.962948848285886*^9, 3.963077862870885*^9, 3.96314434195785*^9, 
   3.972078430706183*^9, 3.9720790093400383`*^9, 3.972250598972187*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"7c8439d7-05ff-47f3-bc72-3e123fece791"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   StyleBox[
    RowBox[{"Maxwell", " ", 
     RowBox[{"equations", ":", " "}]}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"MaxEq", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{
      RowBox[{"Raise", "[", 
       RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60192516308398*^9, 3.601925200441308*^9}, 
   3.636741249233636*^9, 3.636915848643463*^9, 3.636971252972698*^9, 
   3.9188481547632027`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"9c01b0da-2c39-40ad-8970-7dfe720fce13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Rho]\[Rho]", "[", 
        RowBox[{"r", ",", "x"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"f1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"\[Rho]\[Rho]", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["At1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["f1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["At1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["f1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["A\[Phi]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["A\[Phi]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["A\[Phi]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["A\[Phi]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["A\[Phi]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["At1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["At1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Rho]\[Rho]", "[", 
        RowBox[{"r", ",", "x"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"\[Rho]\[Rho]", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A\[Phi]1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A\[Phi]1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"\[Rho]\[Rho]", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[Omega]1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["At1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["At1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Rho]\[Rho]", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                  MultilineFunction->None], "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["At1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                  MultilineFunction->None], "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9621905649959593`*^9, 3.962309323605657*^9, 
  3.962309542037324*^9, 3.9623971624575872`*^9, 3.962397465412566*^9, 
  3.962397616011771*^9, 3.962948848548635*^9, 3.96307786324046*^9, 
  3.96314434225865*^9, 3.972078431509842*^9, 3.9720790096308737`*^9, 
  3.9722506086132174`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"8f34d6b6-a1d1-4a9f-8dbc-ae85c7d93862"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["   ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"\[Kappa]", ":=", "2"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601405309196209*^9, 3.601405317463053*^9}, 
   3.636741249233876*^9, 3.636915848643612*^9, 3.636971252973044*^9, {
   3.972250617854225*^9, 3.972250618396875*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ac87acd7-038a-48d9-a380-182918a25532"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"EUd", "+", 
    RowBox[{"0", "*", "\[CapitalLambda]", "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", " ", 
    RowBox[{"\[Kappa]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"multiDot", "[", 
        RowBox[{
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601045223864675*^9, 3.601045290710701*^9}, {
   3.601045504265298*^9, 3.601045534970381*^9}, {3.601046944578051*^9, 
   3.601046945242075*^9}, {3.601048435541311*^9, 3.601048445339408*^9}, {
   3.601048564676231*^9, 3.601048564948464*^9}, {3.601049384845447*^9, 
   3.601049387565619*^9}, {3.601055872579019*^9, 3.60105587539359*^9}, 
   3.601057470965574*^9, {3.601146651450677*^9, 3.601146655011313*^9}, {
   3.601229108174853*^9, 3.601229108417302*^9}, {3.601288466350986*^9, 
   3.601288474783054*^9}, {3.601289081856725*^9, 3.601289083798072*^9}, {
   3.601289140732974*^9, 3.601289141332199*^9}, {3.601294127835282*^9, 
   3.601294135200949*^9}, {3.601310651205269*^9, 3.601310679575271*^9}, {
   3.601310720120493*^9, 3.601310723373061*^9}, {3.601317352112833*^9, 
   3.601317379459527*^9}, {3.601317824877978*^9, 3.60131787942225*^9}, {
   3.601405334100706*^9, 3.601405336829709*^9}, {3.605909112520211*^9, 
   3.605909134739451*^9}, {3.605909165461996*^9, 3.605909169019055*^9}, 
   3.636741249233948*^9, {3.636807399713192*^9, 3.636807401185988*^9}, 
   3.636915848643656*^9, 3.63697125297315*^9, 3.9720789980795727`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"368a967d-c575-4a25-8691-6791281f54d2"],

Cell[BoxData[
 RowBox[{"simemUd", "=", 
  RowBox[{"FullSimplify", "[", "emUd", "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601294429312933*^9, 3.601294431790687*^9}, {
   3.601318990220496*^9, 3.601318995655804*^9}, 3.601319267452727*^9, {
   3.601377477751665*^9, 3.601377488825781*^9}, 3.636741249234125*^9, {
   3.636808030318908*^9, 3.636808034695854*^9}, 3.636915848643764*^9, 
   3.636971252973364*^9, {3.9615627050204067`*^9, 3.9615627095160227`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e8d3bab9-15ff-464d-bcec-d27c4ae6621c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["At1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Omega]1", "[", 
                    RowBox[{"r", ",", "x"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["At1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Omega]1", "[", 
                    RowBox[{"r", ",", "x"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["G", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["G", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                  MultilineFunction->None], "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Rho]\[Rho]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Rho]\[Rho]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Omega]1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Rho]\[Rho]", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"\[Omega]1", "[", 
                  RowBox[{"r", ",", "x"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "3"]]}], ")"}]}]}], ",", "0", ",",
      "0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "3"]}]], 
      RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
       SuperscriptBox[
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"f1", "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], " ", 
             RowBox[{
              SuperscriptBox["\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Rho]\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["At1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"\[Omega]1", "[", 
                    RowBox[{"r", ",", "x"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["f1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"f1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"4", " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Rho]\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                  MultilineFunction->None], "[", "x", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], ")"}]}],
         "+", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"G", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}]}], "-", 
              RowBox[{
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["G", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["At1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["At1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["f1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["G", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["G", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["A\[Phi]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["At1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["At1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["A\[Phi]1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["f1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["G", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["G", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"G", "[", 
               RowBox[{"r", ",", "x"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Rho]\[Rho]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A\[Phi]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", 
                 RowBox[{"r", ",", "x"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["A\[Phi]1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "2"]}]}], ")"}]}],
         "+", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            RowBox[{
             SuperscriptBox["G", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"G", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["At1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"\[Omega]1", "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["At1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["At1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"\[Omega]1", "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Rho]\[Rho]", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["At1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"\[Omega]1", "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            RowBox[{"\[Omega]1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["f1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["At1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Omega]1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Omega]1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Omega]1", "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["At1", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Omega]1", "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Rho]\[Rho]", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["f1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["f1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "x"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["f1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["A\[Phi]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["f1", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"r", ",", "x"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"\[Omega]1", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"\[Omega]1", "[", 
                RowBox[{"r", ",", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]x", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]r", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.636741511401966*^9, 3.63674162016862*^9, 3.636793042208594*^9, 
   3.636798832397908*^9, 3.636807974781877*^9, 3.636808054939343*^9, 
   3.636808690888811*^9, 3.636810031038113*^9, 3.636810110189897*^9, 
   3.636913794222094*^9, 3.636914006966341*^9, 3.636915848643815*^9, 
   3.636956970082053*^9, 3.636970296000012*^9, 3.636970447448132*^9, 
   3.636970574405316*^9, 3.636971034151733*^9, 3.636971252973424*^9, 
   3.636971527727651*^9, 3.866573574769508*^9, 3.866607806315536*^9, 
   3.866630996814506*^9, 3.86663126965517*^9, 3.866634528549667*^9, 
   3.866660389568087*^9, 3.866816601348279*^9, 3.867047347772052*^9, 
   3.867047436137361*^9, 3.8675377625803223`*^9, 3.8953143821512403`*^9, 
   3.895324009182303*^9, 3.90238796889756*^9, 3.903617521074573*^9, 
   3.918848163218522*^9, 3.9188482780649977`*^9, 3.9188490530514936`*^9, 
   3.918850949102096*^9, 3.918851165555924*^9, 3.918853422667345*^9, {
   3.961562696531728*^9, 3.961562713670525*^9}, 3.961563004410055*^9, 
   3.962136485495677*^9, 3.962190575867551*^9, 3.9623093316928577`*^9, 
   3.962309583546623*^9, 3.96239716971587*^9, 3.9623974805969276`*^9, 
   3.962397619593875*^9, 3.962948851850698*^9, 3.963077867312154*^9, 
   3.9631443459074383`*^9, 3.97207843736495*^9, 3.972079012813465*^9, 
   3.9722506274930487`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b3ce742b-9743-40a8-82b8-59a67120293a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  StyleBox["funzioni",
   FontWeight->"Bold"], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.9631442787928753`*^9, 3.963144284590139*^9}, {
  3.9722506517820387`*^9, 
  3.972250653168561*^9}},ExpressionUUID->"11ec461b-87c2-4dd6-83fd-\
fa51db221a0b"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"At10", "-", 
    RowBox[{
     RowBox[{"\[Omega]1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "*", 
     RowBox[{"A\[Phi]1", "[", 
      RowBox[{"r", ",", "x"}], "]"}]}]}]}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["B", "4"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{"2", " ", "B"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"2", " ", "b", " ", "B"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "2"]}]]}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"\[Omega]1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
       ")"}], " ", "x"}], 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"r", ",", "x"}], "]"}]], "+", "\[Omega]10"}]}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"A\[Phi]1", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "+", "B"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "b", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{"2", " ", "B"}]}], ")"}], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "+", "B"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{"2", " ", "B"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"2", " ", "b", " ", "B"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], "2"]}]]}],
  Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Rho]\[Rho]", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "2"]]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"altro", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", "*", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "^", "2"}], "*", 
         FractionBox["I2", 
          RowBox[{"I1", "^", "2"}]]}], "-", 
        RowBox[{"a", "^", "2"}]}], ")"}], "*", 
      RowBox[{"x", "^", "2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
   RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"B", "^", "2"}], "*", 
       RowBox[{"m", "^", "2"}], "*", 
       FractionBox["I2", 
        RowBox[{"I1", "^", "2"}]]}]}], ")"}], "*", 
    RowBox[{"r", "^", "2"}]}], "-", 
   RowBox[{"2", "*", "m", "*", 
    FractionBox["I2", "I1"], "*", "r"}], "+", 
   RowBox[{"a", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"B", "^", "2"}], "*", 
        RowBox[{"r", "^", "2"}]}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
      RowBox[{"x", "^", "2"}]}]}]]}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
   SuperscriptBox[
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "4"]]}]}], "Input",
 CellChangeTimes->{{3.866573597424261*^9, 3.866573624203834*^9}, {
   3.866573702612947*^9, 3.8665737372689333`*^9}, {3.866573861426008*^9, 
   3.866573880264555*^9}, {3.866573931042315*^9, 3.8665739502366858`*^9}, {
   3.866630455501884*^9, 3.8666304629440823`*^9}, 3.86663056448736*^9, 
   3.8666307291827583`*^9, 3.866630890528039*^9, {3.866660421961389*^9, 
   3.866660450360849*^9}, {3.866660492036119*^9, 3.866660530464261*^9}, 
   3.8666605630890102`*^9, {3.866816261117144*^9, 3.866816265691331*^9}, {
   3.866816319129942*^9, 3.8668163587003517`*^9}, 3.866816534040348*^9, 
   3.866816587866743*^9, {3.866871069651094*^9, 3.866871071015531*^9}, 
   3.867044023914565*^9, 3.8670441085617228`*^9, 3.8670473020956373`*^9, 
   3.8675375835900784`*^9, 3.867537669450488*^9, 3.867537845341749*^9, {
   3.895315839086589*^9, 3.895315874464477*^9}, {3.895315918075529*^9, 
   3.89531591872995*^9}, {3.8953240405024433`*^9, 3.8953240859345217`*^9}, {
   3.895325010608482*^9, 3.895325014875429*^9}, 3.895325101947448*^9, {
   3.895325165419088*^9, 3.895325244068667*^9}, {3.961562734209564*^9, 
   3.961562738712092*^9}, 3.9615627903118353`*^9, {3.961562956217835*^9, 
   3.961562978490096*^9}, {3.961563021500453*^9, 3.961563042368661*^9}, {
   3.9615631455813932`*^9, 3.961563146636804*^9}, {3.962190659316551*^9, 
   3.962190669508267*^9}, {3.9721254486524687`*^9, 3.972125508182274*^9}, {
   3.972131387413184*^9, 3.972131390688471*^9}, {3.972131428026453*^9, 
   3.972131428450843*^9}, {3.972159532353039*^9, 3.972159538052188*^9}, 
   3.972250671042923*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"8971d9c0-66c5-4310-911d-f4e2e1cdf582"],

Cell[BoxData[{
 RowBox[{"I1", ":=", 
  RowBox[{"1", "-", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"B", "^", "2"}], "*", 
    RowBox[{"a", "^", "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"I2", ":=", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"B", "^", "2"}], "*", 
    RowBox[{"a", "^", "2", " "}]}]}]}]}], "Input",
 CellChangeTimes->{{3.96149603066853*^9, 3.961496045955488*^9}, {
  3.96149618700418*^9, 3.961496188753229*^9}, {3.9615630572257843`*^9, 
  3.961563066830092*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"352edb69-7576-444e-aea1-fc8ba12abfb0"],

Cell[BoxData[
 RowBox[{"a", ":=", "0"}]], "Input",
 CellChangeTimes->{{3.961563075642167*^9, 3.96156307650461*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"cb6c17f9-3a03-4a84-b6eb-a0bf49aeb17c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", "0"}], ",", 
       RowBox[{"b", "\[Rule]", "2"}], ",", 
       RowBox[{"m", "\[Rule]", "11"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "11"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}], ",", 
       RowBox[{"r", "\[Rule]", "23"}], ",", 
       RowBox[{"c", "->", 
        RowBox[{"1", "/", "5"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8516850649747753`*^9, 3.851685065741125*^9}, {
   3.851685262316519*^9, 3.8516852640253773`*^9}, {3.853934971724753*^9, 
   3.853934973783836*^9}, {3.853935008365574*^9, 3.853935014733727*^9}, {
   3.8539725710510473`*^9, 3.853972573411351*^9}, {3.8539726660874443`*^9, 
   3.85397266688096*^9}, {3.85397274405719*^9, 3.853972756884285*^9}, {
   3.853973015642943*^9, 3.853973022155356*^9}, 3.8539730809793587`*^9, {
   3.854024070442058*^9, 3.8540240783057013`*^9}, {3.854024220160266*^9, 
   3.854024220463769*^9}, {3.8540242843547697`*^9, 3.85402431093781*^9}, {
   3.854024786735903*^9, 3.854024805185417*^9}, {3.854052220754671*^9, 
   3.85405224881907*^9}, {3.8540523570112762`*^9, 3.854052358491496*^9}, {
   3.854457343846387*^9, 3.8544573525770597`*^9}, {3.866574049496031*^9, 
   3.866574070552891*^9}, {3.866574107021121*^9, 3.866574135285652*^9}, {
   3.866660612631176*^9, 3.866660613283064*^9}, {3.8668163685080833`*^9, 
   3.866816374514394*^9}, {3.866816927587829*^9, 3.866816934982923*^9}, {
   3.8675378758233232`*^9, 3.8675378912680683`*^9}, {3.895325254552671*^9, 
   3.895325255064679*^9}, {3.961563096440013*^9, 3.961563097354514*^9}, {
   3.96156316936852*^9, 3.961563170169963*^9}, {3.9621915519710617`*^9, 
   3.9621915548389072`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7510e16f-c896-4376-8d0f-20af73950def"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9720784683730392`*^9, 3.972078509348414*^9, 3.972125517526618*^9, {
   3.972131418658801*^9, 3.972131431912883*^9}, 3.972250683374661*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8fc18057-22db-4208-b6ed-9b5cc0dcef01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"b", "\[Rule]", "3"}], ",", 
       RowBox[{"m", "\[Rule]", "17"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"124", "/", "13"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], ",", 
       RowBox[{"c", "->", "2"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.854052304060194*^9, 3.854052340496736*^9}, {
  3.854052437799531*^9, 3.854052448085413*^9}, {3.8544573581578617`*^9, 
  3.8544573705527687`*^9}, {3.8665741464553556`*^9, 3.8665741845227013`*^9}, {
  3.8666304736724377`*^9, 3.866630474225535*^9}, {3.86666062489462*^9, 
  3.866660625340474*^9}, {3.8668163798928223`*^9, 3.866816386020508*^9}, {
  3.866816943949424*^9, 3.8668169577896976`*^9}, {3.867537899375587*^9, 
  3.86753790368902*^9}, {3.8953159054677563`*^9, 3.8953159264454412`*^9}, {
  3.895325262678434*^9, 3.895325266778275*^9}, {3.9615631572156467`*^9, 
  3.9615631641140127`*^9}, {3.962191565154299*^9, 3.962191568994897*^9}, {
  3.972078517633706*^9, 3.972078520431073*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"982f7f03-00e9-4987-a2cc-2dff1aa9a013"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9629488562096777`*^9, 3.963077869596972*^9, 
  3.96314453531387*^9, 3.972078474105921*^9, 3.972078526381052*^9, 
  3.9722506857028103`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"79ffd17e-2c9c-4c57-8deb-488965d8a70f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "->", "2"}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{"1", "/", "5"}]}], ",", 
       RowBox[{"m", "\[Rule]", "15"}], ",", 
       RowBox[{"r", "\[Rule]", "57"}], ",", 
       RowBox[{"B", "\[Rule]", "7"}], ",", 
       RowBox[{"r", "\[Rule]", "29"}], ",", 
       RowBox[{"c", "->", "11"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.854052376794911*^9, 3.854052397010181*^9}, {
  3.854052638637025*^9, 3.854052655685298*^9}, {3.854457361911319*^9, 
  3.854457366123856*^9}, {3.866574151840234*^9, 3.8665741539196043`*^9}, {
  3.866574205850161*^9, 3.8665742223201647`*^9}, {3.866630480940434*^9, 
  3.866630487600746*^9}, {3.866660637867957*^9, 3.8666606380468407`*^9}, {
  3.866816390615532*^9, 3.866816420197947*^9}, {3.8668169792922983`*^9, 
  3.866816984172722*^9}, {3.867537910746429*^9, 3.8675379148884783`*^9}, {
  3.895325271031434*^9, 3.895325274182366*^9}, {3.961563179353825*^9, 
  3.961563185607047*^9}, {3.962191577947262*^9, 3.962191582078147*^9}, {
  3.972078533124104*^9, 3.9720785396761293`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b7c31a49-b46d-4b08-bb71-d2ab7522fca0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9722506892335663`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ed8b4495-0727-40fd-9905-f5196cb5304c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "->", "3"}], ",", 
       RowBox[{"b", "\[Rule]", "5"}], ",", 
       RowBox[{"m", "\[Rule]", "15"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "7"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"c", "->", "3"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866574258207823*^9, 3.866574280637216*^9}, {
  3.866630497683305*^9, 3.866630499437989*^9}, {3.866660646841715*^9, 
  3.866660646999535*^9}, {3.866816398697566*^9, 3.866816416844821*^9}, {
  3.867537919695861*^9, 3.8675379238864193`*^9}, {3.86753796993327*^9, 
  3.867537976582391*^9}, {3.895325277954322*^9, 3.8953252806370792`*^9}, {
  3.961563197454958*^9, 3.961563200922502*^9}, {3.96219159094308*^9, 
  3.962191596410592*^9}, {3.972078547179137*^9, 3.972078549242764*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"67d5fba2-4a62-4398-8312-8c5296a9acc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.866574282251836*^9, 3.8666078214032297`*^9, 3.866631100320764*^9, 
   3.866631311618091*^9, 3.866634566106188*^9, 3.866660700219069*^9, 
   3.866816756217863*^9, 3.8670475563239727`*^9, {3.867537978152371*^9, 
   3.867537981891107*^9}, 3.895315939309616*^9, 3.8953252820182943`*^9, 
   3.90238798293568*^9, 3.9036175387057447`*^9, 3.9188481860775146`*^9, 
   3.918848289325376*^9, 3.918849066010808*^9, 3.918850961984079*^9, 
   3.961563202379401*^9, 3.9621915982097607`*^9, 3.96230935236731*^9, 
   3.96239719179385*^9, 3.9623976386637907`*^9, 3.962948866451178*^9, 
   3.9630778807016172`*^9, 3.9631445420941963`*^9, 3.972078483346386*^9, 
   3.972078557079049*^9, 3.9722506901320868`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"83757ad3-ef82-42c9-923d-aba56be22242"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "->", 
        RowBox[{"-", "5"}]}], ",", 
       RowBox[{"m", "\[Rule]", "17"}], ",", 
       RowBox[{"r", "\[Rule]", "53"}], ",", 
       RowBox[{"B", "\[Rule]", "4"}], ",", 
       RowBox[{"c", "->", "11"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866607831695874*^9, 3.866607848489788*^9}, {
  3.866630504744125*^9, 3.866630505546216*^9}, {3.86666065361119*^9, 
  3.8666606539848967`*^9}, {3.866816409060832*^9, 3.8668164138822517`*^9}, {
  3.8675379293700523`*^9, 3.867537934792951*^9}, {3.86753798631181*^9, 
  3.8675379893767357`*^9}, {3.895325286283553*^9, 3.8953252928806143`*^9}, {
  3.961563206522379*^9, 3.9615632082227373`*^9}, {3.96219160190744*^9, 
  3.962191606292471*^9}, {3.972078556493597*^9, 3.972078572961409*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e7da1c58-284c-460e-852b-d3378c1dfef3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA2Lud1x9rNvfOOo9mp64EUjvuBvtdhpIawipPL4GpN8d
UVijs+ON43xP9sdrgPTqA3Wv9gDpFXO4Nz8/98bRxDZR8geQFm86N5H5/BvH
ULa5GqxAetGSk68EgbSEYqRLHJBOD7U+cA5IB1yIPgeiM1drOOy78MZRLPjF
3x2sbx0vxLPt2Qmky3jVfPYB6QdLdj00E37ruGsOh0O/6FvHVUd0xOcYvXUU
kI9RBtF5+3RbQXTYcp2iuUC6Za04u2jLW0eVn5e+6bS+dey7lnjHHUj/3HA5
phFIay455LAGSGccSskC0aVpsypA9AVZ8QU72946zqu6Pe8HkL7U1Kkt2f7W
UWy/SJHyjLeOf84FVoNorkm/OsqBNADOrZ9o
  "],
 CellLabel->"Out[27]=",ExpressionUUID->"22b68ece-6815-436c-b102-5cf353d76a66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   StyleBox[
    RowBox[{"    ", 
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"]}]], 
   StyleBox[
    RowBox[{"Swirling", "-", "Bonnor", "-", "Melvin", "-", "Bertotti", "-", 
     RowBox[{"Robinson", " ", "Background"}]}],
    FontSize->16,
    FontWeight->"Bold"], 
   StyleBox[
    RowBox[{
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"], "    "}]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "0"}], ",", 
       RowBox[{"\[Omega]10", "->", "0"}]}], "}"}]}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ad", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "0"}], ",", 
       RowBox[{"\[Omega]10", "->", "0"}]}], "}"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9722181447281857`*^9, 3.972218149704566*^9}, {
   3.972250717288186*^9, 3.9722507317818737`*^9}, 3.972250771480214*^9, {
   3.9722509286209717`*^9, 3.972250931868849*^9}, {3.972250966640252*^9, 
   3.972250997787236*^9}},ExpressionUUID->"6879fe15-d651-4ded-9759-\
e0982635d7b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["B", "4"], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
          "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"b", "+", 
                RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                RowBox[{"2", " ", "b", " ", "B"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["B", "2"]}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
          "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"b", "+", 
                RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                RowBox[{"2", " ", "b", " ", "B"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["B", "2"]}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
         ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["B", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], "2"]}]]}], ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["B", "4"], " ", "c", " ", 
       SuperscriptBox["r", "3"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       "\[CapitalDelta]\[CurlyPhi]"}], 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
         "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"b", "+", 
               RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               RowBox[{"2", " ", "b", " ", "B"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["B", "2"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
        ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
          "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"b", "+", 
                RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                RowBox[{"2", " ", "b", " ", "B"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["B", "2"]}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
         ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["B", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], "2"]}]]}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
          "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"b", "+", 
                RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                RowBox[{"2", " ", "b", " ", "B"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["B", "2"]}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
         ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["B", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], "2"]}]]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["B", "4"], " ", "c", " ", 
       SuperscriptBox["r", "3"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       "\[CapitalDelta]\[CurlyPhi]"}], 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
         "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"b", "+", 
               RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["b", "2"], "+", 
               RowBox[{"2", " ", "b", " ", "B"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["B", "2"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["B", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
        ")"}]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["B", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"b", "+", 
              RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"2", " ", "b", " ", "B"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], 
         "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.972244128094266*^9, {3.972250920401011*^9, 3.9722509337316027`*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"49317bb0-19af-4a3b-96ea-1afe6b35f66b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At10", "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"b", "+", "B"}], ")"}], " ", "c", " ", "r", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "b", " ", 
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{"2", " ", "B"}]}], ")"}], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "+", "B"}], ")"}], "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"b", "+", 
              RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["b", "2"], "+", 
              RowBox[{"2", " ", "b", " ", "B"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
       ")"}]}]]}], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "+", "B"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "b", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{"2", " ", "B"}]}], ")"}], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "+", "B"}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}]}]}], ")"}], 
     " ", "\[CapitalDelta]\[CurlyPhi]"}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{"2", " ", "B"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"2", " ", "b", " ", "B"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["B", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}]]}]}], ")"}], "2"]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.972244128094266*^9, {3.972250920401011*^9, 3.972250933844158*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"da58392a-f2fb-42c1-9fb9-d3df5ab24cbc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Swirling Schwarzschild-Levi-Civita-Bertotti-Robinson-Bonnor-Melvin \
",
  FontSize->18],
 " (section 4) "
}], "Subsection",
 CellChangeTimes->{
  3.9699856876779337`*^9, {3.969986279464919*^9, 3.969986282718836*^9}, 
   3.9699864138512*^9, 3.969986448524787*^9, {3.969986533536743*^9, 
   3.969986560347784*^9}, {3.9722443795507402`*^9, 
   3.97224438906238*^9}},ExpressionUUID->"f1dc2958-3bee-4ee6-8445-\
feb7c8f5cdf1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], ",", "0", ",", "0", ",", 
       
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", 
        "\[CapitalDelta]\[CurlyPhi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "*", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]1", "[", 
         RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}], 
       ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "*", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9, 
   3.854023910018737*^9, {3.854024760112904*^9, 3.854024763800457*^9}, {
   3.866660159918748*^9, 3.866660162859433*^9}, 3.8670441428521957`*^9, {
   3.867047386299713*^9, 3.8670474144045*^9}, {3.9615629904433537`*^9, 
   3.9615629911738453`*^9}, {3.962397414560499*^9, 3.962397433976997*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dcf98b61-6281-4cba-a73e-24ff36655509"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}], "0", "0", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}], 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]]}], "0"},
       {
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], " ", 
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^2 - \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]^2, 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, -$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, -$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi] \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, -$CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692369632*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2d8bb416-b36f-41e8-a578-0bcc937e9d51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f1", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`\[CapitalDelta]\[CurlyPhi]^2 \
$CellContext`d[$CellContext`\[CurlyPhi]]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x] - $CellContext`d[$CellContext`r]^2 \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] - \
$CellContext`d[$CellContext`x]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`\[CapitalDelta]\[CurlyPhi] $CellContext`d[$CellContext`t] \
$CellContext`d[$CellContext`\[CurlyPhi]] $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`t]^2 $CellContext`f1[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho]\[Rho][$CellContext`r, \
$CellContext`x] + $CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) ($CellContext`\[Rho]\
\[Rho][$CellContext`r, $CellContext`x] + $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x]), 32]],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692372828*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cfea376c-268b-4bc9-843d-a9da8459a480"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"f1", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"r", ",", "x"}], "]"}], " ", 
           RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "x"}], "]"}]]}], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]1", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f1", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]1", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          RowBox[{"f1", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f1[$CellContext`r, $CellContext`x] $CellContext`\
\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2), 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) $CellContext`\
\[Omega]1[$CellContext`r, $CellContext`x]}, {
     0, -$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, -$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`\[CapitalDelta]\[CurlyPhi]^(-1) \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) $CellContext`\
\[Omega]1[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`\[CapitalDelta]\[CurlyPhi]^(-2) \
$CellContext`f1[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho]\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f1[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega]1[$CellContext`r, $CellContext`x]) ($CellContext`\[Rho]\
\[Rho][$CellContext`r, $CellContext`x] + $CellContext`f1[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega]1[$CellContext`r, $CellContext`x])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.9725156923762493`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"13df3196-29e9-4888-9d32-7ba8085a1546"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.004036000000002815`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.004036000000002815, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692378854*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f914c3fd-3857-47b8-9735-6cd69f9f1ec3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.011461999999998085`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.011461999999998085`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692412071*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a20f947e-cbee-4e26-b0db-0e780d792173"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.04829999999999757`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.04829999999999757, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692442503*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"52fd9c0c-d60e-4cfa-8091-48eb70cd4d2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.07113900000000228`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.07113900000000228, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692511739*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bc888ba4-d2dd-4c92-8880-b8926fe42331"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.03387999999999991`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.03387999999999991, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692546393*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3329cd15-546e-4356-891c-4f45f22b4658"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.11414500000000061`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.11414500000000061`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.97251569266074*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cc1fa49b-27c4-41a6-891f-923d94cd8823"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.02771800000000013`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.02771800000000013, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.972515692689056*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"14bdba58-17ac-45d3-bb42-f1ce126110d3"],

Cell[BoxData["\<\"All tasks completed in 0.317535 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.969984285277516*^9, 3.9719884122652197`*^9, 
   3.9725156926927443`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c6ed8822-a245-4205-b236-6046c840fbbf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"At1", "[", 
     RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
    RowBox[{
     RowBox[{"A\[Phi]1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "*", "\[CapitalDelta]\[CurlyPhi]"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.601049113107828*^9, 3.601049149832061*^9}, {
   3.601055807304289*^9, 3.601055809878304*^9}, {3.605905517056562*^9, 
   3.605905517630888*^9}, {3.636731800389915*^9, 3.636731800564364*^9}, 
   3.636741249233128*^9, {3.636807905756733*^9, 3.636807918556183*^9}, {
   3.636913885068679*^9, 3.636913891244872*^9}, {3.63691398928015*^9, 
   3.636913992220817*^9}, 3.636915848643142*^9, 3.636971252972102*^9, {
   3.866573500902603*^9, 3.866573552658959*^9}, {3.962397541602777*^9, 
   3.9623975463329697`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9bebb1c7-f863-44c5-a4ad-a632a9cbd1b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At1", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
    RowBox[{"A\[Phi]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.962190551661769*^9, 3.96230931960909*^9, 
  3.9623095384071693`*^9, 3.962397161784975*^9, 3.962397454261304*^9, 
  3.962397615550579*^9, 3.962946715284037*^9, 3.962947313655645*^9, 
  3.9629482105453453`*^9, 3.962948489045446*^9, 3.9629725171812277`*^9, 
  3.963037992958129*^9, 3.9635823738065*^9, 3.964511365149515*^9, 
  3.969984286525605*^9, 3.971988412851553*^9, 3.972515693473749*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"3a6b849d-4a17-41da-bb29-be9cf033ef1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  StyleBox[
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}],
   FontColor->RGBColor[1, 0.5, 0]], " ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120289053251*^9, 3.601120305636418*^9}, {
   3.601405234643517*^9, 3.601405239203815*^9}, 3.636741249233296*^9, 
   3.636915848643245*^9, 3.636971252972304*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"a328b57a-f695-4ce0-860c-37e29d2fcf1c"],

Cell[BoxData[
 RowBox[{"Fdd2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"covD", "[", "Ad", "]"}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120249078069*^9, 3.601120249078441*^9}, {
   3.636740405506716*^9, 3.636740407544553*^9}, 3.636741249233369*^9, 
   3.636915848643289*^9, 3.63697125297237*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"864a8147-b856-4273-b416-c24eb481ae79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[CurlyPhi]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[CurlyPhi]"}], " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", 
     RowBox[{"\[CapitalDelta]\[CurlyPhi]", " ", 
      RowBox[{
       SuperscriptBox["A\[Phi]1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0"}], "}"}]}], "}"}]], "Output",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.60112027031686*^9, 3.601123486914728*^9, 3.601129844681763*^9, 
   3.601131026546697*^9, 3.601132682601031*^9, 3.601137466246743*^9, 
   3.601141275515166*^9, 3.601146196014956*^9, 3.601148249603104*^9, 
   3.60120392592732*^9, 3.601206815845607*^9, 3.601221364648917*^9, 
   3.601228961723568*^9, 3.601286292680764*^9, 3.60128858013461*^9, 
   3.601289110583522*^9, 3.601289160852363*^9, 3.60128948151647*^9, 
   3.601294126206571*^9, 3.601294411782096*^9, 3.601297861504713*^9, 
   3.601310649494417*^9, 3.601317055648075*^9, 3.601318643755664*^9, 
   3.601319238163123*^9, 3.60137743382972*^9, 3.601377476737581*^9, 
   3.601405140384519*^9, 3.60165885219469*^9, 3.601663140204148*^9, 
   3.6019232682162037`*^9, 3.601924760668334*^9, 3.601925652078554*^9, 
   3.6019257025866823`*^9, 3.601925850517815*^9, 3.601926258121614*^9, 
   3.601928923709349*^9, 3.605905529273499*^9, 3.605907342467967*^9, 
   3.60590773389869*^9, 3.605909184276017*^9, 3.606135364281646*^9, 
   3.606136069050147*^9, 3.632094709328359*^9, 3.632703990708838*^9, 
   3.633090172581726*^9, 3.633803860871653*^9, 3.634665568980525*^9, 
   3.634904144639728*^9, 3.635685087066678*^9, 3.636737098501798*^9, 
   3.636737150974375*^9, 3.636737675476784*^9, 3.636737861615754*^9, 
   3.636737913088026*^9, 3.636738162550637*^9, 3.636738752909515*^9, 
   3.636738860644811*^9, 3.63673908477567*^9, 3.636739634865841*^9, 
   3.636739697403908*^9, 3.636739792521351*^9, 3.636740167638245*^9, 
   3.636740249718861*^9, 3.636740336174376*^9, 3.636740371273989*^9, 
   3.636740408240557*^9, 3.636740519523467*^9, 3.636740584013173*^9, 
   3.636740695612343*^9, 3.636741130446776*^9, 3.636741249233449*^9, 
   3.636741358198545*^9, 3.63674149930973*^9, 3.636760141958548*^9, 
   3.636793025235567*^9, 3.636798791307114*^9, 3.636798823190949*^9, 
   3.636807948699442*^9, 3.63680864864162*^9, 3.6368100918631*^9, 
   3.636913781626601*^9, 3.636913996128535*^9, 3.636915848643337*^9, 
   3.636917302005352*^9, 3.636970287445582*^9, 3.636970429619353*^9, 
   3.636970512264796*^9, 3.636970561964584*^9, 3.636971022026404*^9, 
   3.636971252972492*^9, 3.636971517725315*^9, 3.866573526388657*^9, 
   3.866573559409276*^9, 3.866607801772084*^9, 3.86663099185848*^9, 
   3.866631268279751*^9, 3.8666345274027233`*^9, 3.866660383797222*^9, 
   3.8668165970729313`*^9, 3.867047341545683*^9, 3.867047432024712*^9, 
   3.867537754346842*^9, 3.895314378269877*^9, 3.8953240042508583`*^9, 
   3.902387966678735*^9, 3.9036175159484453`*^9, 3.918848152029029*^9, 
   3.918848272268197*^9, 3.9188490511378403`*^9, 3.9188509477688093`*^9, 
   3.9188511589331427`*^9, 3.918853417661468*^9, 3.961562682748337*^9, 
   3.961562996541934*^9, 3.9621364779213552`*^9, {3.962190542377851*^9, 
   3.962190562230707*^9}, 3.962309321630262*^9, 3.96230954002028*^9, 
   3.962397161995264*^9, 3.9623974544159393`*^9, 3.962397615700379*^9, 
   3.962946715379154*^9, 3.9629473137491817`*^9, 3.962948210627988*^9, 
   3.96294848913841*^9, 3.962972517325251*^9, 3.963037993097981*^9, 
   3.963582375818685*^9, 3.964511367066319*^9, 3.9699842880329113`*^9, 
   3.971988412947033*^9, 3.9725156943330183`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"e94f9d14-0d1b-4be6-9516-808e00f3f596"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Fdd", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "  ", "*)"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60105585469349*^9, 3.601055859583158*^9}, 
   3.601120318884199*^9, 3.636741249233566*^9, 3.636915848643419*^9, 
   3.636971252972589*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6cb3221a-e7eb-4f21-83e6-805bf452aaf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   StyleBox[
    RowBox[{"Maxwell", " ", 
     RowBox[{"equations", ":", " "}]}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.60192516308398*^9, 3.601925200441308*^9}, 
   3.636741249233636*^9, 3.636915848643463*^9, 3.636971252972698*^9, 
   3.9188481547632027`*^9, 3.969985178578492*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"3db6984e-f694-41b2-81db-e5b2a8081d77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["   ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], " "}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601120373147964*^9, 3.601120377942231*^9}, {
   3.601380190250628*^9, 3.60138021782713*^9}, {3.601383180027225*^9, 
   3.601383181823896*^9}, {3.601405247309867*^9, 3.60140525089518*^9}, {
   3.60140532175077*^9, 3.601405330740342*^9}, 3.6367412492338*^9, 
   3.636915848643566*^9, 3.636971252972885*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"bf5880b1-ea7f-4008-bc0f-8f111be41dff"],

Cell[BoxData[
 RowBox[{"\[Kappa]", ":=", "2"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601405309196209*^9, 3.601405317463053*^9}, 
   3.636741249233876*^9, 3.636915848643612*^9, 3.636971252973044*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"c6e1c8c2-830a-4cd1-9efa-2ca80c260f92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"EUd", "+", 
    RowBox[{"0", "*", "\[CapitalLambda]", "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", " ", 
    RowBox[{"\[Kappa]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"multiDot", "[", 
        RowBox[{
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
         RowBox[{"Raise", "[", 
          RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601045223864675*^9, 3.601045290710701*^9}, {
   3.601045504265298*^9, 3.601045534970381*^9}, {3.601046944578051*^9, 
   3.601046945242075*^9}, {3.601048435541311*^9, 3.601048445339408*^9}, {
   3.601048564676231*^9, 3.601048564948464*^9}, {3.601049384845447*^9, 
   3.601049387565619*^9}, {3.601055872579019*^9, 3.60105587539359*^9}, 
   3.601057470965574*^9, {3.601146651450677*^9, 3.601146655011313*^9}, {
   3.601229108174853*^9, 3.601229108417302*^9}, {3.601288466350986*^9, 
   3.601288474783054*^9}, {3.601289081856725*^9, 3.601289083798072*^9}, {
   3.601289140732974*^9, 3.601289141332199*^9}, {3.601294127835282*^9, 
   3.601294135200949*^9}, {3.601310651205269*^9, 3.601310679575271*^9}, {
   3.601310720120493*^9, 3.601310723373061*^9}, {3.601317352112833*^9, 
   3.601317379459527*^9}, {3.601317824877978*^9, 3.60131787942225*^9}, {
   3.601405334100706*^9, 3.601405336829709*^9}, {3.605909112520211*^9, 
   3.605909134739451*^9}, {3.605909165461996*^9, 3.605909169019055*^9}, 
   3.636741249233948*^9, {3.636807399713192*^9, 3.636807401185988*^9}, 
   3.636915848643656*^9, 3.63697125297315*^9, 3.969985181771202*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"513c3f0c-2678-49a0-a641-f89e529f28e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simemUd", "=", 
   RowBox[{"FullSimplify", "[", "emUd", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601294429312933*^9, 3.601294431790687*^9}, {
   3.601318990220496*^9, 3.601318995655804*^9}, 3.601319267452727*^9, {
   3.601377477751665*^9, 3.601377488825781*^9}, 3.636741249234125*^9, {
   3.636808030318908*^9, 3.636808034695854*^9}, 3.636915848643764*^9, 
   3.636971252973364*^9, {3.9615627050204067`*^9, 3.9615627095160227`*^9}, 
   3.969985189160934*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"c460b415-f127-4d8e-971d-d6b5bd6c7bf8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"16", " ", 
     SuperscriptBox["B", "4"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"32", " ", "b", " ", "B", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["B", "6"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", "w", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["w", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r"}], "+", 
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"w", "-", 
           RowBox[{"c", " ", "m", " ", "r", " ", 
            SuperscriptBox["x", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]]}], "+", 
           
           RowBox[{"c", " ", "m", " ", "r", " ", 
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]]}], "-", 
           
           RowBox[{"w", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["B", "4"], " ", "r", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"r", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"m", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["B", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "r"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"6", " ", "m", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["w", "2"], "-", 
              RowBox[{
               SuperscriptBox["w", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "3"], " ", "B", " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["w", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "+", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "r"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["w", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "-", 
           RowBox[{"m", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "+", 
              RowBox[{
               SuperscriptBox["w", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["w", "4"], "+", 
           RowBox[{
            SuperscriptBox["w", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["w", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "r"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["w", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 SuperscriptBox["w", "2"], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["w", "2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["B", "8"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "6"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "m", " ", "r", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["w", "2"]}], ")"}], "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["w", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "w", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["w", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["w", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["w", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "w", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{
                 SuperscriptBox["B", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]]}], "+", 
           
           RowBox[{"c", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "r"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["w", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    SuperscriptBox["w", "2"], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["w", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r"}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", "r", "-", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], " ", "x", 
    FractionBox[
     RowBox[{
      RowBox[{"8", " ", "B", " ", "c", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "B", " ", "w"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["w", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "b", " ", 
          SuperscriptBox["B", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["B", "2"], " ", "w"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["c", "2"], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["w", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"B", "+", 
            RowBox[{"3", " ", "B", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            SuperscriptBox["w", "3"]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]]}], "+", "\[Omega]10"}]}]}], "Input",
 CellChangeTimes->{{3.854023972958827*^9, 3.8540240234189*^9}, {
   3.854024183233204*^9, 3.854024189665759*^9}, {3.854024774937646*^9, 
   3.854024778635428*^9}, {3.8540501925554237`*^9, 3.8540502188569098`*^9}, 
   3.854050262364532*^9, {3.854052175960245*^9, 3.854052199369217*^9}, {
   3.8540522689213867`*^9, 3.854052275724584*^9}, {3.866573371994389*^9, 
   3.866573413491724*^9}, 3.866573655715228*^9, {3.866573727346898*^9, 
   3.866573729412697*^9}, 3.8665737783220863`*^9, 3.8665740210251913`*^9, {
   3.866630433249102*^9, 3.866630448558137*^9}, 3.8666305371546803`*^9, 
   3.8666305893478203`*^9, 3.866630650498437*^9, 3.8666306940833178`*^9, {
   3.8666604029506197`*^9, 3.866660412145007*^9}, {3.866660508555369*^9, 
   3.866660510283238*^9}, 3.866660558893133*^9, {3.8666605977482243`*^9, 
   3.8666606004978733`*^9}, {3.866816231589385*^9, 3.866816247456904*^9}, 
   3.8668164677165527`*^9, 3.866816499656571*^9, 3.8668167197940607`*^9, 
   3.867043948875164*^9, 3.867044064165773*^9, {3.867537707120935*^9, 
   3.867537740658238*^9}, {3.895315830083942*^9, 3.895315831924437*^9}, {
   3.895324025483082*^9, 3.895324032610211*^9}, {3.8953250332627583`*^9, 
   3.895325052524273*^9}, {3.96156285553528*^9, 3.961562877707003*^9}, {
   3.962190703969195*^9, 3.962190713462365*^9}, 3.962191509206047*^9, {
   3.962946740586494*^9, 3.962946740753677*^9}, 3.9629473355102377`*^9, 
   3.9629474207410183`*^9, 3.9630377976572323`*^9, 3.9630380981973763`*^9, 
   3.972515688336327*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"469a51bc-1b4d-4e29-9658-ebe1ace0da0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"At1\[Omega]1A\[Phi]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "-", "r", "+", 
       RowBox[{
        SuperscriptBox["B", "2"], " ", 
        SuperscriptBox["m", "2"], " ", "r"}]}], ")"}], "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["B", "2"], " ", "w"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"B", "+", 
          RowBox[{"3", " ", "B", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"w", "+", 
          SuperscriptBox["w", "3"]}], ")"}]}], "+", 
       RowBox[{"4", " ", "B", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["B", "2"], "-", 
          RowBox[{"c", " ", "w", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["w", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["w", "2"]}]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["B", "2"], "*", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"r", ",", "x"}], "]"}]}]], "+", 
   "At10"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"At1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"At1\[Omega]1A\[Phi]1", "[", 
    RowBox[{"r", ",", "x"}], "]"}], "-", 
   RowBox[{
    RowBox[{"\[Omega]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "*", 
    RowBox[{"A\[Phi]1", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]1", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["B", "3"], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", "B", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          SuperscriptBox["w", "2"], "-", 
          RowBox[{
           SuperscriptBox["B", "4"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["w", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["w", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["B", "4"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["w", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["w", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             SuperscriptBox["w", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["w", "2"]}], "+", 
                SuperscriptBox["w", "4"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["B", "4"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["w", "4"], "+", 
             RowBox[{
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["b", "2"], " ", "B", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["w", "2"], "+", 
             SuperscriptBox["w", "4"]}], ")"}]}], "+", 
          RowBox[{"4", " ", "B", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["B", "2"], " ", "w"}], "+", 
             RowBox[{"c", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["w", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"32", " ", "b", " ", 
      SuperscriptBox["B", "3"], " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}],
              ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        SuperscriptBox["w", "4"], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["w", "2"]}], "+", 
              SuperscriptBox["w", "4"]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["w", "4"], "+", 
           RowBox[{
            SuperscriptBox["w", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["w", "2"]}], "+", 
           SuperscriptBox["w", "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "8"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["B", "6"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["c", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["w", "2"]}], "+", 
              SuperscriptBox["w", "4"]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["w", "2"]}], ")"}], "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "3"], " ", "B", " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["w", "2"]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["w", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["w", "2"]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["B", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["w", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["w", "2"]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["w", "2"]}]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "3"], " ", "B", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["w", "2"], "+", 
           SuperscriptBox["w", "4"]}], ")"}]}], "+", 
        RowBox[{"8", " ", "b", " ", "B", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["B", "2"], " ", "w"}], "+", 
           RowBox[{"c", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["w", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", "c", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["B", "2"]}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["w", "2"]}]]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"w", "+", 
              SuperscriptBox["w", "3"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Rho]\[Rho]", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "2"]]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"altro", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["B", "2"], " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]}]]}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
   SuperscriptBox[
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"r", ",", "x"}], "]"}], "4"]]}]}], "Input",
 CellChangeTimes->{{3.866573597424261*^9, 3.866573624203834*^9}, {
   3.866573702612947*^9, 3.8665737372689333`*^9}, {3.866573861426008*^9, 
   3.866573880264555*^9}, {3.866573931042315*^9, 3.8665739502366858`*^9}, {
   3.866630455501884*^9, 3.8666304629440823`*^9}, 3.86663056448736*^9, 
   3.8666307291827583`*^9, 3.866630890528039*^9, {3.866660421961389*^9, 
   3.866660450360849*^9}, {3.866660492036119*^9, 3.866660530464261*^9}, 
   3.8666605630890102`*^9, {3.866816261117144*^9, 3.866816265691331*^9}, {
   3.866816319129942*^9, 3.8668163587003517`*^9}, 3.866816534040348*^9, 
   3.866816587866743*^9, {3.866871069651094*^9, 3.866871071015531*^9}, 
   3.867044023914565*^9, 3.8670441085617228`*^9, 3.8670473020956373`*^9, 
   3.8675375835900784`*^9, 3.867537669450488*^9, 3.867537845341749*^9, {
   3.895315839086589*^9, 3.895315874464477*^9}, {3.895315918075529*^9, 
   3.89531591872995*^9}, {3.8953240405024433`*^9, 3.8953240859345217`*^9}, {
   3.895325010608482*^9, 3.895325014875429*^9}, 3.895325101947448*^9, {
   3.895325165419088*^9, 3.895325244068667*^9}, {3.961562734209564*^9, 
   3.961562738712092*^9}, 3.9615627903118353`*^9, {3.961562956217835*^9, 
   3.961562978490096*^9}, {3.961563021500453*^9, 3.961563042368661*^9}, {
   3.9615631455813932`*^9, 3.961563146636804*^9}, {3.962190659316551*^9, 
   3.962190669508267*^9}, {3.962947152702104*^9, 3.96294718793153*^9}, 
   3.962947235623527*^9, 3.963037753708579*^9, 3.963037848503542*^9, 
   3.9635822266383667`*^9, {3.9635822809523563`*^9, 3.96358234270008*^9}, {
   3.964511030506579*^9, 3.964511238583228*^9}, 3.96451135884966*^9, {
   3.97251566416154*^9, 3.9725156759213*^9}, {3.972515759598645*^9, 
   3.97251576053712*^9}},ExpressionUUID->"b88cf65b-7bad-4797-a6ec-\
3c077f68bf7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]10", "\[Rule]", "0"}], ",", 
       RowBox[{"b", "\[Rule]", "2"}], ",", 
       RowBox[{"m", "\[Rule]", "11"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "11"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}], ",", 
       RowBox[{"r", "\[Rule]", "23"}], ",", 
       RowBox[{"w", "->", 
        RowBox[{"1", "/", "7"}]}], ",", 
       RowBox[{"c", "->", 
        RowBox[{"1", "/", "4"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8516850649747753`*^9, 3.851685065741125*^9}, {
   3.851685262316519*^9, 3.8516852640253773`*^9}, {3.853934971724753*^9, 
   3.853934973783836*^9}, {3.853935008365574*^9, 3.853935014733727*^9}, {
   3.8539725710510473`*^9, 3.853972573411351*^9}, {3.8539726660874443`*^9, 
   3.85397266688096*^9}, {3.85397274405719*^9, 3.853972756884285*^9}, {
   3.853973015642943*^9, 3.853973022155356*^9}, 3.8539730809793587`*^9, {
   3.854024070442058*^9, 3.8540240783057013`*^9}, {3.854024220160266*^9, 
   3.854024220463769*^9}, {3.8540242843547697`*^9, 3.85402431093781*^9}, {
   3.854024786735903*^9, 3.854024805185417*^9}, {3.854052220754671*^9, 
   3.85405224881907*^9}, {3.8540523570112762`*^9, 3.854052358491496*^9}, {
   3.854457343846387*^9, 3.8544573525770597`*^9}, {3.866574049496031*^9, 
   3.866574070552891*^9}, {3.866574107021121*^9, 3.866574135285652*^9}, {
   3.866660612631176*^9, 3.866660613283064*^9}, {3.8668163685080833`*^9, 
   3.866816374514394*^9}, {3.866816927587829*^9, 3.866816934982923*^9}, {
   3.8675378758233232`*^9, 3.8675378912680683`*^9}, {3.895325254552671*^9, 
   3.895325255064679*^9}, {3.961563096440013*^9, 3.961563097354514*^9}, {
   3.96156316936852*^9, 3.961563170169963*^9}, {3.9621915519710617`*^9, 
   3.9621915548389072`*^9}, {3.9629473630638323`*^9, 
   3.9629473660169487`*^9}, {3.9629474916634808`*^9, 
   3.9629474930382223`*^9}, {3.9630378763375473`*^9, 3.963037879657745*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3f86b1f7-4b1a-4cef-b235-1ce4b0c2fe04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9719884211692257`*^9, 3.972515710725292*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9feaaf03-fbe6-4305-b580-b4c9111459f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "\[Rule]", "3"}], ",", 
       RowBox[{"m", "\[Rule]", "17"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"124", "/", "13"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], ",", 
       RowBox[{"w", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"c", "->", 
        RowBox[{"-", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.854052304060194*^9, 3.854052340496736*^9}, {
  3.854052437799531*^9, 3.854052448085413*^9}, {3.8544573581578617`*^9, 
  3.8544573705527687`*^9}, {3.8665741464553556`*^9, 3.8665741845227013`*^9}, {
  3.8666304736724377`*^9, 3.866630474225535*^9}, {3.86666062489462*^9, 
  3.866660625340474*^9}, {3.8668163798928223`*^9, 3.866816386020508*^9}, {
  3.866816943949424*^9, 3.8668169577896976`*^9}, {3.867537899375587*^9, 
  3.86753790368902*^9}, {3.8953159054677563`*^9, 3.8953159264454412`*^9}, {
  3.895325262678434*^9, 3.895325266778275*^9}, {3.9615631572156467`*^9, 
  3.9615631641140127`*^9}, {3.962191565154299*^9, 3.962191568994897*^9}, {
  3.9629474694425592`*^9, 3.962947473118071*^9}, {3.963037885547756*^9, 
  3.963037887545274*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b8472330-a366-4ead-b363-528e6c3a73c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9725157199917107`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"63beaa2f-d64d-45b0-8848-d6284bcabc97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"simemUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "\[Rule]", 
        RowBox[{"1", "/", "5"}]}], ",", 
       RowBox[{"m", "\[Rule]", "15"}], ",", 
       RowBox[{"r", "\[Rule]", "57"}], ",", 
       RowBox[{"B", "\[Rule]", "7"}], ",", 
       RowBox[{"r", "\[Rule]", "29"}], ",", 
       RowBox[{"w", "->", 
        RowBox[{"1", "/", "11"}]}], ",", 
       RowBox[{"c", "->", 
        RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.854052376794911*^9, 3.854052397010181*^9}, {
  3.854052638637025*^9, 3.854052655685298*^9}, {3.854457361911319*^9, 
  3.854457366123856*^9}, {3.866574151840234*^9, 3.8665741539196043`*^9}, {
  3.866574205850161*^9, 3.8665742223201647`*^9}, {3.866630480940434*^9, 
  3.866630487600746*^9}, {3.866660637867957*^9, 3.8666606380468407`*^9}, {
  3.866816390615532*^9, 3.866816420197947*^9}, {3.8668169792922983`*^9, 
  3.866816984172722*^9}, {3.867537910746429*^9, 3.8675379148884783`*^9}, {
  3.895325271031434*^9, 3.895325274182366*^9}, {3.961563179353825*^9, 
  3.961563185607047*^9}, {3.962191577947262*^9, 3.962191582078147*^9}, {
  3.962947457803616*^9, 3.962947464389319*^9}, {3.96303789168859*^9, 
  3.963037894301223*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"074e63f3-39a0-4da7-b432-1514629b3c22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.963038136332243*^9, 3.963582425955212*^9, 
  3.9645114024770203`*^9, 3.971988440847576*^9, 3.972515731164195*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"366cef56-0c41-4819-9086-754c89e85258"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "\[Rule]", "5"}], ",", 
       RowBox[{"m", "\[Rule]", "15"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"1", "/", "7"}]}], ",", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"w", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"c", "->", "2"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866574258207823*^9, 3.866574280637216*^9}, {
  3.866630497683305*^9, 3.866630499437989*^9}, {3.866660646841715*^9, 
  3.866660646999535*^9}, {3.866816398697566*^9, 3.866816416844821*^9}, {
  3.867537919695861*^9, 3.8675379238864193`*^9}, {3.86753796993327*^9, 
  3.867537976582391*^9}, {3.895325277954322*^9, 3.8953252806370792`*^9}, {
  3.961563197454958*^9, 3.961563200922502*^9}, {3.96219159094308*^9, 
  3.962191596410592*^9}, {3.96294745339326*^9, 3.9629474539407787`*^9}, {
  3.962947565598234*^9, 3.962947569764793*^9}, {3.963037899899438*^9, 
  3.963037901637576*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d3b2a179-dcf7-4c1a-a79f-4a6a215c974d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.866574282251836*^9, 3.8666078214032297`*^9, 3.866631100320764*^9, 
   3.866631311618091*^9, 3.866634566106188*^9, 3.866660700219069*^9, 
   3.866816756217863*^9, 3.8670475563239727`*^9, {3.867537978152371*^9, 
   3.867537981891107*^9}, 3.895315939309616*^9, 3.8953252820182943`*^9, 
   3.90238798293568*^9, 3.9036175387057447`*^9, 3.9188481860775146`*^9, 
   3.918848289325376*^9, 3.918849066010808*^9, 3.918850961984079*^9, 
   3.961563202379401*^9, 3.9621915982097607`*^9, 3.96230935236731*^9, 
   3.96239719179385*^9, 3.9623976386637907`*^9, 3.962946735261526*^9, {
   3.962947557374302*^9, 3.962947584567771*^9}, 3.962948234114609*^9, 
   3.9629485088572197`*^9, 3.962972546973789*^9, 3.963038142716651*^9, 
   3.963582431574032*^9, 3.9645114053658943`*^9, 3.971988443837566*^9, 
   3.972515734970077*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b9ad6ec2-04ed-422e-a795-4c464388788b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MaxEq", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "\[Rule]", "17"}], ",", 
       RowBox[{"r", "\[Rule]", "53"}], ",", 
       RowBox[{"B", "\[Rule]", "4"}], ",", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "5"}]}], ",", 
       RowBox[{"w", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "14"}]}], ",", 
       RowBox[{"c", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.866607831695874*^9, 3.866607848489788*^9}, {
  3.866630504744125*^9, 3.866630505546216*^9}, {3.86666065361119*^9, 
  3.8666606539848967`*^9}, {3.866816409060832*^9, 3.8668164138822517`*^9}, {
  3.8675379293700523`*^9, 3.867537934792951*^9}, {3.86753798631181*^9, 
  3.8675379893767357`*^9}, {3.895325286283553*^9, 3.8953252928806143`*^9}, {
  3.961563206522379*^9, 3.9615632082227373`*^9}, {3.96219160190744*^9, 
  3.962191606292471*^9}, {3.962947441508745*^9, 3.96294745004517*^9}, {
  3.962947544266815*^9, 3.9629475807854137`*^9}, {3.96303790556117*^9, 
  3.9630379158665*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c0afa6c0-f670-45e3-9cd0-caef42af19be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.963038108533675*^9, 3.963582397483356*^9, 
  3.9645113921739483`*^9, 3.971988430122871*^9, 3.9725157357878838`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"364b7c17-9aab-42d5-8af4-8f962ce2472e"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1440., 787.5},
WindowMargins->{{2.3496555118109654`, Automatic}, {
  Automatic, 4.251968503937178}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8cd282e5-7ca3-4d2d-b388-0c9beccd1762"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 631, 18, 32, "Input",ExpressionUUID->"29e43e4b-5c52-46a2-a4c5-8d4f58e814d8"],
Cell[CellGroupData[{
Cell[1214, 42, 353, 6, 52, "Subsection",ExpressionUUID->"5042ca6b-c539-47f2-8624-ad2cc45acbc5"],
Cell[CellGroupData[{
Cell[1592, 52, 3368, 84, 136, "Input",ExpressionUUID->"8852106f-19f0-4fd2-bf1f-5c3d631ff02a"],
Cell[CellGroupData[{
Cell[4985, 140, 5304, 114, 110, "Print",ExpressionUUID->"cd3880de-7b82-47b3-9cb5-3000504dc295"],
Cell[10292, 256, 5438, 116, 45, "Print",ExpressionUUID->"01d33099-ae25-4a52-80c0-cb858a3deb3c"],
Cell[15733, 374, 6690, 146, 123, "Print",ExpressionUUID->"3aa67a99-0d3f-4694-8b0b-8e6a08ee92ec"],
Cell[22426, 522, 2265, 36, 25, "Print",ExpressionUUID->"1b596b0c-b18b-4c78-b4c4-6518732c07e5"],
Cell[24694, 560, 2265, 36, 25, "Print",ExpressionUUID->"1b3218b7-969f-476b-8be1-022b6514c63f"],
Cell[26962, 598, 2280, 36, 25, "Print",ExpressionUUID->"86e0234d-c291-4c1b-97d9-9a51af86b740"],
Cell[29245, 636, 2278, 36, 25, "Print",ExpressionUUID->"0ad31c4c-a18c-4060-9aaf-ba87b489a038"],
Cell[31526, 674, 2262, 36, 25, "Print",ExpressionUUID->"3fb608c2-202d-411b-9fed-94c4b89abdd5"],
Cell[33791, 712, 2261, 36, 25, "Print",ExpressionUUID->"13dbb906-f369-4bcb-9fad-da2d203faabb"],
Cell[36055, 750, 2268, 36, 25, "Print",ExpressionUUID->"6b6a0c1b-3e14-48b5-a550-6bea2e071b03"],
Cell[38326, 788, 2079, 31, 25, "Print",ExpressionUUID->"512c3a63-563a-4486-80e0-19555b13da3a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40454, 825, 952, 19, 29, "Input",ExpressionUUID->"729f493d-acb3-45b7-a3ed-90d867cd1ead",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[41409, 846, 3822, 59, 37, "Output",ExpressionUUID->"0810d83c-5cf5-4b86-9ec2-056514b5a3ea",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[45234, 907, 481, 9, 32, "Input",ExpressionUUID->"c8e254d9-8913-4b08-ae37-f957f57bc893",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[45718, 918, 579, 12, 29, "Input",ExpressionUUID->"87ab1190-6d2c-41f4-8cf6-218938586feb",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[46300, 932, 3817, 107, 37, "Output",ExpressionUUID->"e249d3f5-3a71-4f61-8db3-e828457055d8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[50120, 1041, 853, 22, 52, "Input",ExpressionUUID->"6497dbea-53bb-45bf-b701-25e93cc00e46",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[50976, 1065, 771, 16, 33, "Input",ExpressionUUID->"ef8d566e-cb0d-471d-ac48-2d11af13c300",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[51750, 1083, 324, 5, 29, "Input",ExpressionUUID->"5dc2d835-bc90-48f3-9a8a-cf0d9b504380",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[52077, 1090, 2280, 46, 44, "Input",ExpressionUUID->"51ac7688-1ceb-4eae-8a73-671da8007377",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[54360, 1138, 632, 11, 29, "Input",ExpressionUUID->"a8e2bc16-0a3c-4b59-bccd-57b93302128f",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[55007, 1152, 2688, 59, 81, "Input",ExpressionUUID->"25260f12-676c-4e9c-90f4-fb73fa7372f8"],
Cell[57698, 1213, 5813, 156, 293, "Input",ExpressionUUID->"903efe10-eac6-4a8e-bf77-78bafb0f1187"],
Cell[CellGroupData[{
Cell[63536, 1373, 2671, 58, 51, "Input",ExpressionUUID->"fcf3e6db-4868-4587-90d6-59abaf6ca452"],
Cell[66210, 1433, 776, 17, 33, "Output",ExpressionUUID->"c597850d-486b-4a0a-9e31-49fb65cb4d63"],
Cell[66989, 1452, 776, 17, 33, "Output",ExpressionUUID->"11c40a16-80e2-4c42-90b4-c180ba32cac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67802, 1474, 1296, 36, 51, "Input",ExpressionUUID->"fb30ba62-c695-476d-a140-24b26caddbce"],
Cell[69101, 1512, 314, 5, 33, "Output",ExpressionUUID->"cc69ad12-3590-485d-8f2f-c27a874a3d81"],
Cell[69418, 1519, 312, 5, 33, "Output",ExpressionUUID->"9ba4aa3d-cace-4d47-bf96-95c0444e31dc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69779, 1530, 1735, 29, 38, "Subsection",ExpressionUUID->"12ef9229-50a2-4dca-b681-c9d9a345d645"],
Cell[CellGroupData[{
Cell[71539, 1563, 3368, 84, 136, "Input",ExpressionUUID->"beacc174-74f3-430c-901e-53074b776153"],
Cell[CellGroupData[{
Cell[74932, 1651, 5194, 112, 110, "Print",ExpressionUUID->"81df8a15-e0a0-4f2e-ae2e-b9de9bfb347e"],
Cell[80129, 1765, 5327, 114, 45, "Print",ExpressionUUID->"17193188-d4d6-42db-b542-3f43bac25b42"],
Cell[85459, 1881, 6582, 144, 123, "Print",ExpressionUUID->"2308b00f-1205-44b8-86d7-e2e4d7030967"],
Cell[92044, 2027, 2149, 34, 25, "Print",ExpressionUUID->"8135f1f8-be92-4940-9e13-a770ebce3a2f"],
Cell[94196, 2063, 2153, 34, 25, "Print",ExpressionUUID->"f6e9e351-41da-42d1-86a2-ad0df28b3222"],
Cell[96352, 2099, 2170, 34, 25, "Print",ExpressionUUID->"2ff2795c-faea-4dc9-b16c-872acc8eefc8"],
Cell[98525, 2135, 2167, 34, 25, "Print",ExpressionUUID->"e8f0d417-78fc-4d19-898e-d2211560df5a"],
Cell[100695, 2171, 2154, 34, 25, "Print",ExpressionUUID->"84955028-9ae8-4f20-b73a-44cab8edf6ce"],
Cell[102852, 2207, 2147, 34, 25, "Print",ExpressionUUID->"4d005c7d-7c9e-4f96-b197-59a83eaf0e78"],
Cell[105002, 2243, 2160, 34, 25, "Print",ExpressionUUID->"904104c7-dc14-4f69-b403-ed0bfa3bcacf"],
Cell[107165, 2279, 1968, 29, 25, "Print",ExpressionUUID->"a6c933e1-65ac-46be-befe-b8f25bd1037f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109182, 2314, 901, 18, 29, "Input",ExpressionUUID->"90acd9b5-4303-4030-9c36-7efc2e16b28e"],
Cell[110086, 2334, 640, 13, 37, "Output",ExpressionUUID->"547f3040-4c84-47a3-bab0-da12280fb6c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110763, 2352, 481, 9, 32, "Input",ExpressionUUID->"bf1c2a58-47a2-4d02-84c9-f16c08b672cd",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[111247, 2363, 534, 11, 29, "Input",ExpressionUUID->"f7bec88e-168d-4fe4-a06d-fa486eb97b8f",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[111784, 2376, 5622, 129, 37, "Output",ExpressionUUID->"7c8439d7-05ff-47f3-bc72-3e123fece791",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[117409, 2507, 805, 21, 52, "Input",ExpressionUUID->"9c01b0da-2c39-40ad-8970-7dfe720fce13",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[118217, 2530, 29299, 774, 172, "Output",ExpressionUUID->"8f34d6b6-a1d1-4a9f-8dbc-ae85c7d93862",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[147519, 3306, 689, 15, 54, "Input",ExpressionUUID->"ac87acd7-038a-48d9-a380-182918a25532",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[148211, 3323, 2282, 46, 44, "Input",ExpressionUUID->"368a967d-c575-4a25-8691-6791281f54d2",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[150496, 3371, 586, 9, 29, "Input",ExpressionUUID->"e8d3bab9-15ff-464d-bcec-d27c4ae6621c",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[151085, 3382, 100917, 2638, 711, "Output",ExpressionUUID->"b3ce742b-9743-40a8-82b8-59a67120293a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[252017, 6023, 285, 7, 32, "Input",ExpressionUUID->"11ec461b-87c2-4dd6-83fd-fa51db221a0b"],
Cell[252305, 6032, 9811, 278, 433, "Input",ExpressionUUID->"8971d9c0-66c5-4310-911d-f4e2e1cdf582"],
Cell[262119, 6312, 580, 15, 66, "Input",ExpressionUUID->"352edb69-7576-444e-aea1-fc8ba12abfb0"],
Cell[262702, 6329, 194, 3, 29, "Input",ExpressionUUID->"cb6c17f9-3a03-4a84-b6eb-a0bf49aeb17c"],
Cell[CellGroupData[{
Cell[262921, 6336, 2168, 42, 29, "Input",ExpressionUUID->"7510e16f-c896-4376-8d0f-20af73950def"],
Cell[265092, 6380, 611, 14, 33, "Output",ExpressionUUID->"8fc18057-22db-4208-b6ed-9b5cc0dcef01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265740, 6399, 1568, 34, 29, "Input",ExpressionUUID->"982f7f03-00e9-4987-a2cc-2dff1aa9a013"],
Cell[267311, 6435, 609, 14, 33, "Output",ExpressionUUID->"79ffd17e-2c9c-4c57-8deb-488965d8a70f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267957, 6454, 1526, 32, 29, "Input",ExpressionUUID->"b7c31a49-b46d-4b08-bb71-d2ab7522fca0"],
Cell[269486, 6488, 492, 12, 33, "Output",ExpressionUUID->"ed8b4495-0727-40fd-9905-f5196cb5304c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270015, 6505, 1206, 26, 29, "Input",ExpressionUUID->"67d5fba2-4a62-4398-8312-8c5296a9acc8"],
Cell[271224, 6533, 888, 14, 33, "Output",ExpressionUUID->"83757ad3-ef82-42c9-923d-aba56be22242"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272149, 6552, 1137, 24, 29, "Input",ExpressionUUID->"e7da1c58-284c-460e-852b-d3378c1dfef3"],
Cell[273289, 6578, 618, 12, 33, "Output",ExpressionUUID->"22b68ece-6815-436c-b102-5cf353d76a66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273944, 6595, 1187, 37, 77, "Input",ExpressionUUID->"6879fe15-d651-4ded-9759-e0982635d7b2"],
Cell[275134, 6634, 15080, 445, 193, "Output",ExpressionUUID->"49317bb0-19af-4a3b-96ea-1afe6b35f66b"],
Cell[290217, 7081, 5972, 183, 71, "Output",ExpressionUUID->"da58392a-f2fb-42c1-9fb9-d3df5ab24cbc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[296238, 7270, 447, 11, 38, "Subsection",ExpressionUUID->"f1dc2958-3bee-4ee6-8445-feb7c8f5cdf1"],
Cell[CellGroupData[{
Cell[296710, 7285, 3368, 84, 136, "Input",ExpressionUUID->"dcf98b61-6281-4cba-a73e-24ff36655509"],
Cell[CellGroupData[{
Cell[300103, 7373, 5315, 114, 110, "Print",ExpressionUUID->"2d8bb416-b36f-41e8-a578-0bcc937e9d51"],
Cell[305421, 7489, 5448, 116, 45, "Print",ExpressionUUID->"cfea376c-268b-4bc9-843d-a9da8459a480"],
Cell[310872, 7607, 6703, 146, 123, "Print",ExpressionUUID->"13df3196-29e9-4888-9d32-7ba8085a1546"],
Cell[317578, 7755, 2270, 36, 25, "Print",ExpressionUUID->"f914c3fd-3857-47b8-9735-6cd69f9f1ec3"],
Cell[319851, 7793, 2275, 36, 25, "Print",ExpressionUUID->"a20f947e-cbee-4e26-b0db-0e780d792173"],
Cell[322129, 7831, 2288, 36, 25, "Print",ExpressionUUID->"52fd9c0c-d60e-4cfa-8091-48eb70cd4d2d"],
Cell[324420, 7869, 2288, 36, 25, "Print",ExpressionUUID->"bc888ba4-d2dd-4c92-8880-b8926fe42331"],
Cell[326711, 7907, 2272, 36, 25, "Print",ExpressionUUID->"3329cd15-546e-4356-891c-4f45f22b4658"],
Cell[328986, 7945, 2270, 36, 25, "Print",ExpressionUUID->"cc1fa49b-27c4-41a6-891f-923d94cd8823"],
Cell[331259, 7983, 2278, 36, 25, "Print",ExpressionUUID->"14bdba58-17ac-45d3-bb42-f1ce126110d3"],
Cell[333540, 8021, 2089, 31, 25, "Print",ExpressionUUID->"c6ed8822-a245-4205-b236-6046c840fbbf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335678, 8058, 901, 18, 29, "Input",ExpressionUUID->"9bebb1c7-f863-44c5-a4ad-a632a9cbd1b7"],
Cell[336582, 8078, 751, 14, 37, "Output",ExpressionUUID->"3a6b849d-4a17-41da-bb29-be9cf033ef1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337370, 8097, 481, 9, 32, "Input",ExpressionUUID->"a328b57a-f695-4ce0-860c-37e29d2fcf1c",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[337854, 8108, 534, 11, 29, "Input",ExpressionUUID->"864a8147-b856-4273-b416-c24eb481ae79",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[338391, 8121, 5744, 131, 37, "Output",ExpressionUUID->"e94f9d14-0d1b-4be6-9516-808e00f3f596",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[344138, 8254, 1030, 28, 32, "Input",ExpressionUUID->"6cb3221a-e7eb-4f21-83e6-805bf452aaf4",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[345171, 8284, 853, 22, 52, "Input",ExpressionUUID->"3db6984e-f694-41b2-81db-e5b2a8081d77",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[346027, 8308, 771, 16, 33, "Input",ExpressionUUID->"bf5880b1-ea7f-4008-bc0f-8f111be41dff",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[346801, 8326, 325, 5, 29, "Input",ExpressionUUID->"c6e1c8c2-830a-4cd1-9efa-2ca80c260f92",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[347129, 8333, 2281, 46, 44, "Input",ExpressionUUID->"513c3f0c-2678-49a0-a641-f89e529f28e4",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[349413, 8381, 632, 11, 29, "Input",ExpressionUUID->"c460b415-f127-4d8e-971d-d6b5bd6c7bf8",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[350060, 8395, 28304, 758, 527, "Input",ExpressionUUID->"469a51bc-1b4d-4e29-9658-ebe1ace0da0a"],
Cell[378367, 9155, 21878, 612, 520, "Input",ExpressionUUID->"b88cf65b-7bad-4797-a6ec-3c077f68bf7e"],
Cell[CellGroupData[{
Cell[400270, 9771, 2392, 46, 29, "Input",ExpressionUUID->"3f86b1f7-4b1a-4cef-b235-1ce4b0c2fe04"],
Cell[402665, 9819, 514, 12, 33, "Output",ExpressionUUID->"9feaaf03-fbe6-4305-b580-b4c9111459f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[403216, 9836, 1639, 36, 29, "Input",ExpressionUUID->"b8472330-a366-4ead-b363-528e6c3a73c3"],
Cell[404858, 9874, 492, 12, 33, "Output",ExpressionUUID->"63beaa2f-d64d-45b0-8848-d6284bcabc97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405387, 9891, 1621, 35, 29, "Input",ExpressionUUID->"074e63f3-39a0-4da7-b432-1514629b3c22"],
Cell[407011, 9928, 583, 13, 33, "Output",ExpressionUUID->"366cef56-0c41-4819-9086-754c89e85258"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407631, 9946, 1350, 30, 29, "Input",ExpressionUUID->"d3b2a179-dcf7-4c1a-a79f-4a6a215c974d"],
Cell[408984, 9978, 1006, 16, 33, "Output",ExpressionUUID->"b9ad6ec2-04ed-422e-a795-4c464388788b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410027, 9999, 1376, 31, 29, "Input",ExpressionUUID->"c0afa6c0-f670-45e3-9cd0-caef42af19be"],
Cell[411406, 10032, 309, 5, 33, "Output",ExpressionUUID->"364b7c17-9aab-42d5-8af4-8f962ce2472e"]
}, Open  ]]
}, Closed]]
}
]
*)


